OpenMP, OpenMP/MPI, and CUDA/MPI C programs for solving the time-dependent dipolar Gross-Pitaevskii equation

We present new versions of the previously published C and CUDA programs for solving the dipolar Gross-Pitaevskii equation in one, two, and three spatial dimensions, which calculate stationary and non-stationary solutions by propagation in imaginary or real time. Presented programs are improved and parallelized versions of previous programs, divided into three packages according to the type of parallelization. First package contains improved and threaded version of sequential C programs using OpenMP. Second package additionally parallelizes three-dimensional variants of the OpenMP programs using MPI, allowing them to be run on distributed-memory systems. Finally, previous three-dimensional CUDA-parallelized programs are further parallelized using MPI, similarly as the OpenMP programs. We also present speedup test results obtained using new versions of programs in comparison with the previous sequential C and parallel CUDA programs. The improvements to the sequential version yield a speedup of 1.1 to 1.9, depending on the program. OpenMP parallelization yields further speedup of 2 to 12 on a 16-core workstation, while OpenMP/MPI version demonstrates a speedup of 11.5 to 16.5 on a computer cluster with 32 nodes used. CUDA/MPI version shows a speedup of 9 to 10 on a computer cluster with 32 nodes.

==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/imag3d-mpicuda/imag3d-mpicuda.cu <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "imag3d-mpicuda.cuh"

int main(int argc, char **argv) {
   FILE *out;
   FILE *filerms;
   MPI_File mpifile;
   char filename[MAX_FILENAME_SIZE];
   int rankNx2;
   long offsetNx2;
   long cnti;
   double norm, mu, en;
   double *rms;
   double ***psi, ***tmpxyz;
   double **tmpxy, **tmpxz, **tmpyz;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   double psiNx2Ny2Nz2;

   MPI_Init(&argc, &argv);
   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
   MPI_Comm_size(MPI_COMM_WORLD, &nprocs);

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi, d_psi_t;
   cudaPitchedPtr d_dpsi, d_dpsi_t;
   cudaPitchedPtr d_psidd2, d_psidd2_t, d_psidd2tmp;
   double *d_tmpx, *d_tmpy;
   cudaPitchedPtr d_tmpxyz, d_tmpxzy, d_tmpyxz, d_tmpyzx;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpxy, d_tmpxz, d_tmpyx, d_tmpyz;
   cudaPitchedPtr d_cbeta, d_cbeta_t;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Ny2Nz2param = { 0 };

   double wall_time, init_time, iter_time;
   cudaEvent_t start, stop, total;
   iter_time = 0.;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      MPI_Finalize(); exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }

   readpar();

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   assert(Nx % nprocs == 0);
   assert(Ny % nprocs == 0);

   localNx = Nx / nprocs;
   localNy = Ny / nprocs;
   offsetNx = rank * localNx;
   offsetNy = rank * localNy;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   rankNx2 = Nx2 / localNx;
   offsetNx2 = Nx2 % localNx;

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(localNx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, localNy, Nz);
   psi = alloc_double_tensor(localNx, Ny, Nz);
   tmpxyz = psi;

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpxy = alloc_double_matrix(localNx, Ny);
   tmpxz = alloc_double_matrix(localNx, Nz);
   tmpyz = alloc_double_matrix((rank == rankNx2) ? Ny : localNy, Nz);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);

   pin_double_tensor(psi, localNx, Ny, Nz);
   pin_double_tensor(pot, localNx, Ny, Nz);
   pin_double_tensor(potdd, Nx, localNy, Nz);


   d_x2 = alloc_double_vector_device(Nx);
   d_y2 = alloc_double_vector_device(Ny);
   d_z2 = alloc_double_vector_device(Nz);

   d_psi = alloc_double_tensor_device(localNx, Ny, Nz);
   d_psi_t = alloc_double_tensor_device(Nx, localNy, Nz);
   d_dpsi = alloc_double_tensor_device(localNx, Ny, Nz);
   d_dpsi_t = alloc_double_tensor_device(Nx, localNy, Nz);
   d_psidd2 = alloc_complex_tensor_device(localNx, Ny, Nz2 + 1);
   d_psidd2_t = alloc_complex_tensor_device(Nx, localNy, Nz2 + 1);

   d_calphax = alloc_double_vector_device(Nx - 1);
   d_calphay = alloc_double_vector_device(Ny - 1);
   d_calphaz = alloc_double_vector_device(Nz - 1);
   d_cbeta = d_dpsi;
   d_cbeta_t = d_dpsi_t;
   d_cgammax = alloc_double_vector_device(Nx - 1);
   d_cgammay = alloc_double_vector_device(Ny - 1);
   d_cgammaz = alloc_double_vector_device(Nz - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpy = alloc_double_vector_device(Ny);

   d_tmpxyz = d_dpsi;
   d_tmpyxz = make_cudaPitchedPtr(d_tmpxyz.ptr, d_tmpxyz.pitch, Nz, Nx);
   d_tmpyzx = alloc_double_tensor_device(localNy, Nz, Nx);
   d_tmpxzy = alloc_double_tensor_device(localNx, Nz, Ny);

   d_tmpmu = make_cudaPitchedPtr(d_psi_t.ptr, d_psi_t.pitch, Nz, Ny);
   d_tmpen = make_cudaPitchedPtr(d_dpsi_t.ptr, d_dpsi_t.pitch, Nz, Ny);

   d_tmpxy = alloc_double_matrix_device(Nx, Ny);
   d_tmpxz = alloc_double_matrix_device(Nx, Nz);
   d_tmpyx = alloc_double_matrix_device(Ny, Nx);
   d_tmpyz = alloc_double_matrix_device(Ny, Nz);
   d_psidd2tmp = alloc_double_matrix_device(Ny, 2 * (Nz2 + 1));

   // Required for transpose to work correctly
   assert(d_psi.pitch == d_psi_t.pitch);
   assert(d_dpsi.pitch == d_dpsi_t.pitch);
   assert(d_psidd2.pitch == d_psidd2_t.pitch);
   assert(d_psidd2.pitch == d_psidd2tmp.pitch);

   simpint_init(MAX(Nx, Ny, Nz));


   if (rank == 0) {
      if (output != NULL) {
         sprintf(filename, "%s.txt", output);
         out = fopen(filename, "w");
      } else out = stdout;
   } else out = fopen("/dev/null", "w");

   if (rank == 0) {
      if (rmsout != NULL) {
         sprintf(filename, "%s.txt", rmsout);
         filerms = fopen(filename, "w");
      } else filerms = NULL;
   } else filerms = fopen("/dev/null", "w");

   if (opt == 2) par = 2.;
   else par = 1.;

   fprintf(out, " Imaginary time propagation 3D,   OPTION = %d, MPI_NUM_PROCS = %d\n\n", opt, nprocs);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   initdevice(d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t);


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0][0], Nz * sizeof(double), Nz, Ny);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, localNx);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Ny2Nz2param.srcPtr = make_cudaPitchedPtr((double *)((((char *)d_psi.ptr) + offsetNx2 * d_psi.pitch * Ny) + Ny2 * d_psi.pitch) + Nz2, sizeof(double), 1, 1);
   psiNx2Ny2Nz2param.dstPtr = make_cudaPitchedPtr(&psiNx2Ny2Nz2, sizeof(double), 1, 1);
   psiNx2Ny2Nz2param.extent = make_cudaExtent(sizeof(double), 1, 1);
   psiNx2Ny2Nz2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));


   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);


   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   MPI_Bcast(&psiNx2Ny2Nz2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 * psiNx2Ny2Nz2);
   fflush(out);

   if (initout != NULL) {
      sprintf(filename, "%s.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g0 / (double) Nstp;
      double gd_stp = par * gd0 / (double) Nstp;
      g = 0.;
      gd = 0.;
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;

         calcpsidd2(d_psi, d_psi_t, d_psidd2, d_psidd2_t, d_tmpyz);
         calcnu(d_psi, d_psidd2);
         calclux(d_psi_t, d_cbeta_t);
         calcluy(d_psi, d_cbeta);
         calcluz(d_psi, d_cbeta);
         calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
      }
      iter_time += stop_cuda_timer(start, stop);

      calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
      calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

      cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
      MPI_Bcast(&psiNx2Ny2Nz2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 * psiNx2Ny2Nz2);
      fflush(out);
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }
      if (Nstpout != NULL) {
         sprintf(filename, "%s.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_x.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_y.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xy.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_xy0.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_x0z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_0yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
         MPI_File_close(&mpifile);
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }


   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcpsidd2(d_psi, d_psi_t, d_psidd2, d_psidd2_t, d_tmpyz);
      calcnu(d_psi, d_psidd2);
      calclux(d_psi_t, d_cbeta_t);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   }
   iter_time += stop_cuda_timer(start, stop);

   calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   MPI_Bcast(&psiNx2Ny2Nz2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 *  psiNx2Ny2Nz2);
   fflush(out);

   if (Npasout != NULL) {
      sprintf(filename, "%s.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.txt", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcpsidd2(d_psi, d_psi_t, d_psidd2, d_psidd2_t, d_tmpyz);
      calcnu(d_psi, d_psidd2);
      calclux(d_psi_t, d_cbeta_t);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   }
   iter_time += stop_cuda_timer(start, stop);

   calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   MPI_Bcast(&psiNx2Ny2Nz2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psiNx2Ny2Nz2 *  psiNx2Ny2Nz2);
   fflush(out);

   if (Nrunout != NULL) {
      sprintf(filename, "%s.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_pinned_double_tensor(pot);
   free_pinned_double_tensor(potdd);
   free_pinned_double_tensor(psi);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);

   free_double_matrix(tmpxy);
   free_double_matrix(tmpxz);
   free_double_matrix(tmpyz);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_y2);
   free_double_vector_device(d_z2);

   free_double_tensor_device(d_psi);
   free_double_tensor_device(d_psi_t);
   free_double_tensor_device(d_dpsi);
   free_double_tensor_device(d_dpsi_t);
   free_complex_tensor_device(d_psidd2);
   free_complex_tensor_device(d_psidd2_t);

   free_double_tensor_device(d_tmpyzx);
   free_double_tensor_device(d_tmpxzy);

   free_double_vector_device(d_calphax);
   free_double_vector_device(d_calphay);
   free_double_vector_device(d_calphaz);
   free_double_vector_device(d_cgammax);
   free_double_vector_device(d_cgammay);
   free_double_vector_device(d_cgammaz);

   if (d_dtensor1.ptr != NULL) free_double_tensor_device(d_dtensor1);
   if (d_dtensor2.ptr != NULL) free_double_tensor_device(d_dtensor2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpy);

   free_double_matrix_device(d_tmpxy);
   free_double_matrix_device(d_tmpxz);
   free_double_matrix_device(d_tmpyx);
   free_double_matrix_device(d_tmpyz);
   free_double_matrix_device(d_psidd2tmp);

   simpint_destroy();

   free_transpose(tran_psi);
   free_transpose(tran_dpsi);
   free_transpose(tran_dd2);

   cudaCheckFFTError(cufftDestroy(planFWR));
   cudaCheckFFTError(cufftDestroy(planFWC));
   cudaCheckFFTError(cufftDestroy(planBWR));
   cudaCheckFFTError(cufftDestroy(planBWC));

   wall_time = stop_cuda_timer(total, stop);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaCheckError(cudaDeviceReset());

   MPI_Finalize();

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = 2;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double ***psi) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmp = exp(- 0.5 * (vgamma * x2[offsetNx + cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
            psi[cnti][cntj][cntk] = tmp / cpsi;
         }
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[offsetNx + cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2 / (3. - par);
   Ay0 = 1. + dt / dy2 / (3. - par);
   Az0 = 1. + dt / dz2 / (3. - par);

   Ax0r = 1. - dt / dx2 / (3. - par);
   Ay0r = 1. - dt / dy2 / (3. - par);
   Az0r = 1. - dt / dz2 / (3. - par);

   Ax = - 0.5 * dt / dx2 / (3. - par);
   Ay = - 0.5 * dt / dy2 / (3. - par);
   Az = - 0.5 * dt / dz2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < localNy; cntj ++) ky2[cntj] = ky[offsetNy + cntj] * ky[offsetNy + cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];


   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }

   if (rank == 0) {
      potdd[0][0][0] = 0.;
   }

   return;
}

void initdevice(cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr dpsi, cudaPitchedPtr dpsi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t) {
   int numSMs;
   size_t workSizeFWR, workSizeFWC, workSizeBWC, workSizeBWR, workSizeMax;
   void *workArea;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny, &Ny, sizeof(Ny)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz, &Nz, sizeof(Nz)));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx2, &Nx2, sizeof(Nx2)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny2, &Ny2, sizeof(Ny2)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz2, &Nz2, sizeof(Nz2)));

   cudaCheckError(cudaMemcpyToSymbol(d_localNx, &localNx, sizeof(localNx)));
   cudaCheckError(cudaMemcpyToSymbol(d_localNy, &localNy, sizeof(localNy)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dy, &dy, sizeof(dy)));
   cudaCheckError(cudaMemcpyToSymbol(d_dz, &dz, sizeof(dz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay0r, &Ay0r, sizeof(Ay0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay, &Ay, sizeof(Ay)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az0r, &Az0r, sizeof(Az0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az, &Az, sizeof(Az)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_y2, y2, Ny * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_z2, z2, Nz * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphay, calphay, (Ny - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphaz, calphaz, (Nz - 1) * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammay, cgammay, (Ny - 1) * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammaz, cgammaz, (Nz - 1) * sizeof(double), cudaMemcpyHostToDevice));

   potparam.srcPtr = make_cudaPitchedPtr(pot[0][0], Nz * sizeof(double), Nz, Ny);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, localNx);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0][0], Nz * sizeof(double), Nz, localNy);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Nz * sizeof(double), localNy, Nx);
   potddparam.kind = cudaMemcpyHostToDevice;


   cudaCheckFFTError(cufftCreate(&planFWR));
   cudaCheckFFTError(cufftCreate(&planFWC));
   cudaCheckFFTError(cufftCreate(&planBWC));
   cudaCheckFFTError(cufftCreate(&planBWR));

   cudaCheckFFTError(cufftSetAutoAllocation(planFWR, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planFWC, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planBWC, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planBWR, 0));

   switch (potmem) {
   case 0:
      d_pot = map_double_tensor(pot, localNx, Ny, Nz);
      d_potdd = map_double_tensor(potdd, Nx, localNy, Nz);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dtensor1 = alloc_double_tensor_device(localNx, Ny, Nz);
      d_pot = d_dtensor1;
      d_potdd = make_cudaPitchedPtr((char *) d_dtensor1.ptr, d_dtensor1.pitch, Nz, localNy);

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planFWR, exec_stream));
      cudaCheckFFTError(cufftSetStream(planFWC, exec_stream));
      cudaCheckFFTError(cufftSetStream(planBWC, exec_stream));
      cudaCheckFFTError(cufftSetStream(planBWR, exec_stream));

      break;
   case 2:
      d_dtensor1 = alloc_double_tensor_device(localNx, Ny, Nz);
      d_dtensor2 = alloc_double_tensor_device(Nx, localNy, Nz);
      d_pot = d_dtensor1;
      d_potdd = d_dtensor2;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      MPI_Finalize(); exit(EXIT_FAILURE);
   }


   int dim = 2;
   long long nfr[] = {Ny, Nz};
   long long howmany = localNx;
   long long idist = Ny * (psidd2.pitch / sizeof(cufftDoubleReal)), odist = Ny * (psidd2.pitch / sizeof(cufftDoubleComplex));
   long long istride = 1, ostride = 1;
   long long inembedfr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleReal)}, onembedfr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleComplex)};

   cudaCheckFFTError(cufftMakePlanMany64(planFWR, dim, nfr, inembedfr, istride, idist, onembedfr, ostride, odist, CUFFT_D2Z, howmany, &workSizeFWR));


   dim = 1;
   long long nfc[] = {Nx};
   howmany = Nz2 + 1; // howmany = localNy * (Nz2 + 1);
   idist = 1; odist = 1;
   istride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex); ostride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex);
   long long inembedfc[] = {Nx}, onembedfc[] = {Nx};

   cudaCheckFFTError(cufftMakePlanMany64(planFWC, dim, nfc, inembedfc, istride, idist, onembedfc, ostride, odist, CUFFT_Z2Z, howmany, &workSizeFWC));

   long long nbc[] = {Nx};
   howmany = Nz2 + 1; // howmany = localNy * (Nz2 + 1);
   idist = 1; odist = 1;
   istride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex); ostride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex);
   long long inembedbc[] = {Nx}, onembedbc[] = {Nx};

   cudaCheckFFTError(cufftMakePlanMany64(planBWC, dim, nbc, inembedbc, istride, idist, onembedbc, ostride, odist, CUFFT_Z2Z, howmany, &workSizeBWC));

   dim = 2;
   long long nbr[] = {Ny, Nz};
   howmany = localNx;
   idist = Ny * (psidd2.pitch / sizeof(cufftDoubleComplex)); odist = Ny * psidd2.pitch / sizeof(cufftDoubleReal);
   istride = 1; ostride = 1;
   long long inembedbr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleComplex)}, onembedbr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleReal)};

   cudaCheckFFTError(cufftMakePlanMany64(planBWR, dim, nbr, inembedbr, istride, idist, onembedbr, ostride, odist, CUFFT_Z2D, howmany, &workSizeBWR));

   workSizeMax = 0;
   workSizeMax = MAX(workSizeMax, workSizeFWR, workSizeFWC);
   workSizeMax = MAX(workSizeMax, workSizeBWR, workSizeBWC);

   workArea = alloc_double_vector_device(workSizeMax / sizeof(double));

   cudaCheckFFTError(cufftSetWorkArea(planFWR, workArea));
   cudaCheckFFTError(cufftSetWorkArea(planFWC, workArea));
   cudaCheckFFTError(cufftSetWorkArea(planBWC, workArea));
   cudaCheckFFTError(cufftSetWorkArea(planBWR, workArea));


   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock3d.x = dimBlock3d.y = dimBlock3d.z = CUDA_BLOCK_SIZE_3D;
   dimGrid3d.x = dimGrid3d.y = dimGrid3d.z = numSMs;

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;

   tran_psi = init_transpose_double(nprocs, localNx, localNy, Ny, Nz, psi.ptr, psi.pitch, psi_t.ptr, psi_t.pitch);
   tran_dpsi = init_transpose_double(nprocs, localNx, localNy, Ny, Nz, dpsi.ptr, dpsi.pitch, dpsi_t.ptr, dpsi_t.pitch);
   tran_dd2 = init_transpose_complex(nprocs, localNx, localNy, Ny, Nz2 + 1, psidd2.ptr, psidd2.pitch, psidd2_t.ptr, psidd2_t.pitch);
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = psirow[cntk];
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmpxyz - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double *tmpx) {
   double tmp;
   void *sendbuf;

   calcpsi2(psi, tmpxyz);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *norm = sqrt(simpint_gpu(dx, tmpx, Nx));
   }

   MPI_Bcast(norm, 1, MPI_DOUBLE, 0, MPI_COMM_WORLD);
   tmp = 1. / *norm;

   calcnorm_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmp);

   return;
}

__global__ void calcnorm_kernel(cudaPitchedPtr psi, double tmp) {
   long cnti, cntj, cntk;
   double *psirow;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psirow[cntk] *= tmp;
         }
      }
   }
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    psi_t   - array with the transposed wave function values
 *    dpsi    - array with the wave function derivatives
 *    dpsi_t  - array with the transposed wave function derivatives
 *    psidd2  - array with the squared wave function values
 *    tmpxyz  - temporary array
 *    tmpmuen - temporary array
 *    tmpxy   - temporary array
 *    tmpy   - temporary array
 *    tmpx    - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr dpsi, cudaPitchedPtr dpsi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t, cudaPitchedPtr psidd2tmp, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, cudaPitchedPtr tmpxy, double *tmpx) {
   void *sendbuf;

   calcpsidd2(psi, psi_t, psidd2, psidd2_t, psidd2tmp);

   transpose(tran_psi);

   calcmuen_kernel1x<<<dimGrid3d, dimBlock3d>>>(psi_t, dpsi_t, par);

   transpose_back(tran_dpsi);

   calcmuen_kernel1y<<<dimGrid3d, dimBlock3d>>>(psi, dpsi, par);
   calcmuen_kernel1z<<<dimGrid3d, dimBlock3d>>>(psi, dpsi, par);

   calcmuen_kernel2<<<dimGrid3d, dimBlock3d>>>(psi, dpsi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpmu, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *mu = simpint_gpu(dx, tmpx, Nx);
   }

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpen, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *en = simpint_gpu(dx, tmpx, Nx);
   }

   return;
}

__global__ void calcmuen_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr dpsi, double par) {
   long cnti, cntj, cntk;
   double *psirow1, *psirow2, *psirow3, *psirow4, *dpsirow;
   double dpsix;

   for (cntj = TID_Z; cntj < d_localNy; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

            if (cnti == 0) {
               dpsix = 0.;
            }

            if (cnti == 1) {
               psirow1 = get_double_tensor_row(psi, 2, cntj);
               psirow2 = get_double_tensor_row(psi, 0, cntj);

               dpsix = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dx);
            }

            if (cnti > 1 && cnti < d_Nx - 2) {
               psirow1 = get_double_tensor_row(psi, cnti - 2, cntj);
               psirow2 = get_double_tensor_row(psi, cnti - 1, cntj);
               psirow3 = get_double_tensor_row(psi, cnti + 1, cntj);
               psirow4 = get_double_tensor_row(psi, cnti + 2, cntj);

               dpsix = (psirow1[cntk] - 8. * psirow2[cntk] + 8. * psirow3[cntk] - psirow4[cntk]) / (12. * d_dx);
            }

            if (cnti == d_Nx - 2) {
               psirow1 = get_double_tensor_row(psi, d_Nx - 1, cntj);
               psirow2 = get_double_tensor_row(psi, d_Nx - 3, cntj);

               dpsix = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dx);
            }

            if (cnti == d_Nx - 1) {
               dpsix = 0.;
            }

            dpsirow[cntk] = (dpsix * dpsix) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr dpsi, double par) {
   long cnti, cntj, cntk;
   double *psirow1, *psirow2, *psirow3, *psirow4, *dpsirow;
   double dpsiy;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

            if (cntj == 0) {
               dpsiy = 0.;
            }

            if (cntj == 1) {
               psirow1 = get_double_tensor_row(psi, cnti, 2);
               psirow2 = get_double_tensor_row(psi, cnti, 0);

               dpsiy = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dy);
            }

            if (cntj > 1 && cntj < d_Ny - 2) {
               psirow1 = get_double_tensor_row(psi, cnti, cntj - 2);
               psirow2 = get_double_tensor_row(psi, cnti, cntj - 1);
               psirow3 = get_double_tensor_row(psi, cnti, cntj + 1);
               psirow4 = get_double_tensor_row(psi, cnti, cntj + 2);

               dpsiy = (psirow1[cntk] - 8. * psirow2[cntk] + 8. * psirow3[cntk] - psirow4[cntk]) / (12. * d_dy);
            }

            if (cntj == d_Ny - 2) {
               psirow1 = get_double_tensor_row(psi, cnti, d_Ny - 1);
               psirow2 = get_double_tensor_row(psi, cnti, d_Ny - 3);

               dpsiy = (psirow1[cntk] - psirow2[cntk]) / (2. * d_dy);
            }

            if (cntj == d_Ny - 1) {
               dpsiy = 0.;
            }

            dpsirow[cntk] += (dpsiy * dpsiy) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr dpsi, double par) {
   long cnti, cntj, cntk;
   double *psirow, *dpsirow;
   double dpsiz;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            if (cntk == 0) {
               dpsiz = 0.;
            }

            if (cntk == 1) {
               dpsiz = (psirow[2] - psirow[0]) / (2. * d_dz);
            }

            if (cntk > 1 && cntk < d_Nz - 2) {
               dpsiz = (psirow[cntk - 2] - 8. * psirow[cntk - 1] + 8. * psirow[cntk + 1] - psirow[cntk + 2]) / (12. * d_dz);
            }

            if (cntk == d_Nz - 2) {
               dpsiz = (psirow[d_Nz - 1] - psirow[d_Nz - 3]) / (2. * d_dz);
            }

            if (cntk == d_Nz - 1) {
               dpsiz = 0.;
            }

            dpsirow[cntk] += (dpsiz * dpsiz) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel2(cudaPitchedPtr psi, cudaPitchedPtr dpsi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj, cntk;
   double *psirow, *psidd2row, *tmpmurow, *tmpenrow, *potrow, *dpsirow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);
         tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
         tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);
         dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = psirow[cntk];
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = (psidd2row[cntk] / (d_Nx * d_Ny * d_Nz)) * gd;
            tmppot = potrow[cntk];
            tmpmurow[cntk] = (tmppot + psi2lin + psidd2lin) * psi2 + dpsirow[cntk];
            tmpenrow[cntk] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsirow[cntk];
         }
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi      - array with the wave function values
 *    psi_t    - temporary array holding transposed wave function
 *    psidd2   - array with the squared wave function values (scaled by Nx * Ny * Nz)
 *    psidd2_t - temporary array holding transposed FFT values
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t, cudaPitchedPtr psidd2tmp) {
   long cnti;
   long last = 0;
   cufftDoubleComplex *psidd2ptr;

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planFWR, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   transpose(tran_dd2);

   //cudaCheckFFTError(cufftExecZ2Z(planFWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_FORWARD));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planFWC, psidd2ptr, psidd2ptr, CUFFT_FORWARD));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d>>>(psidd2_t, d_potdd);

   //cudaCheckFFTError(cufftExecZ2Z(planBWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_INVERSE));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planBWC, psidd2ptr, psidd2ptr, CUFFT_INVERSE));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }

   transpose_back(tran_dd2);

   cudaCheckFFTError(cufftExecZ2D(planBWR, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   if (nprocs > 1) {
      if (rank == 0) {
         MPI_Send(psidd2.ptr, Ny * (psidd2.pitch / sizeof(double)), MPI_DOUBLE, nprocs - 1, 0, MPI_COMM_WORLD);
      } else if (rank == nprocs - 1) {
         MPI_Recv(psidd2tmp.ptr, Ny * (psidd2tmp.pitch / sizeof(double)), MPI_DOUBLE, 0, 0, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
         last = 1;
         calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
      }
   } else {
      cudaCheckError(cudaMemcpy(psidd2tmp.ptr, psidd2.ptr, Ny * psidd2.pitch, cudaMemcpyDeviceToDevice));
      last = 1;
      calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
   }

   calcpsidd2_kernel2b<<<dimGrid2d, dimBlock2d>>>(psidd2, last);

   cudaCheckError(cudaDeviceSynchronize());

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t, cudaPitchedPtr psidd2tmp) {
   long cnti;
   long last = 0;
   cufftDoubleComplex *psidd2ptr;

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planFWR, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));
   cudaCheckError(cudaStreamSynchronize(exec_stream));

   transpose(tran_dd2);

   //cudaCheckFFTError(cufftExecZ2Z(planFWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_FORWARD));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planFWC, psidd2ptr, psidd2ptr, CUFFT_FORWARD));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d, 0, exec_stream>>>(psidd2_t, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   //cudaCheckFFTError(cufftExecZ2Z(planBWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_INVERSE));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planBWC, psidd2ptr, psidd2ptr, CUFFT_INVERSE));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }
   cudaCheckError(cudaStreamSynchronize(exec_stream));

   transpose_back(tran_dd2);

   cudaCheckFFTError(cufftExecZ2D(planBWR, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   if (nprocs > 1) {
      if (rank == 0) {
         MPI_Send(psidd2.ptr, Ny * (psidd2.pitch / sizeof(double)), MPI_DOUBLE, nprocs - 1, 0, MPI_COMM_WORLD);
      } else if (rank == nprocs - 1) {
         MPI_Recv(psidd2tmp.ptr, Ny * (psidd2tmp.pitch / sizeof(double)), MPI_DOUBLE, 0, 0, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
         last = 1;
         calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
      }
   } else {
      cudaCheckError(cudaMemcpy(psidd2tmp.ptr, psidd2.ptr, Ny * psidd2.pitch, cudaMemcpyDeviceToDevice));
      last = 1;
      calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
   }

   calcpsidd2_kernel2b<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2, last);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj, cntk;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
         psidd2row = get_complex_tensor_row(psidd2, cnti, cntj);
         potddrow = get_double_tensor_row(potdd, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz / 2 + 1; cntk += GRID_STRIDE_X) {
            tmp = potddrow[cntk];
            psidd2row[cntk].x *= tmp;
            psidd2row[cntk].y *= tmp;
         }
      }
   }
}

__global__ void calcpsidd2_kernel2a(cudaPitchedPtr psidd2, cudaPitchedPtr tmpyz) {
   long cntj, cntk;
   double *psidd2firstrow, *psidd2lastrow;

   for (cntj = TID_Y; cntj < d_Ny - 1; cntj += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_matrix_row(tmpyz, cntj);
      psidd2lastrow = get_double_tensor_row(psidd2, d_localNx - 1, cntj);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }
}

__global__ void calcpsidd2_kernel2b(cudaPitchedPtr psidd2, long last) {
   long cnti, cntj, cntk;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   for (cnti = TID_Y; cnti < d_localNx - last; cnti += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_tensor_row(psidd2, cnti, 0);
      psidd2lastrow = get_double_tensor_row(psidd2, cnti, d_Ny - 1);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }

   for (cnti = TID_Y; cnti < d_localNx - last; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny - 1; cntj += GRID_STRIDE_X) {
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);

         psidd2row[d_Nz - 1] = psidd2row[0];
      }
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms    - root mean square radius
 *    psi    - array with the wave function values
 *    psi_t  - temporary array to hold transposed wave function
 *    tmpxyz - temporary array
 *    tmpyz  - temporary array
 *    tmpxz  - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 *    tmpy   - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr tmpyzx, cudaPitchedPtr tmpxzy, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpyz, cudaPitchedPtr tmpxz, cudaPitchedPtr tmpxy, double *tmpx, double *tmpy) {
   void *sendbuf;

   transpose(tran_psi);

   calcrms_kernel1x<<<dimGrid3d, dimBlock3d>>>(psi_t, tmpyzx, d_x2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpyzx, tmpyz, localNy, Nz, Nx);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpyz, tmpy, localNy, Nz);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpy;
   MPI_Gather(sendbuf, localNy, MPI_DOUBLE, tmpy, localNy, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[1] = sqrt(simpint_gpu(dy, tmpy, Ny));
   }

   calcrms_kernel1y<<<dimGrid3d, dimBlock3d>>>(psi, tmpxzy, d_y2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpxzy, tmpxz, localNx, Nz, Ny);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, localNx, Nz);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));
   }

   calcrms_kernel1z<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, d_z2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[3] = sqrt(simpint_gpu(dx, tmpx, Nx));
      rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);
   }

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpyzx, double *x2) {
   long cnti, cntj, cntk;
   double *psirow, *tmpyzxrow;
   double psi2;

   for (cntj = TID_Z; cntj < d_localNy; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpyzxrow = get_double_tensor_row(tmpyzx, cntj, cntk);

         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            psirow = get_double_tensor_row(psi, cnti, cntj);

            psi2 = psirow[cntk];
            psi2 *= psi2;
            tmpyzxrow[cnti] = x2[cnti] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr tmpxzy, double *y2) {
   long cnti, cntj, cntk;
   double *psirow, *tmpxzyrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpxzyrow = get_double_tensor_row(tmpxzy, cnti, cntk);

         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            psirow = get_double_tensor_row(psi, cnti, cntj);

            psi2 = psirow[cntk];
            psi2 *= psi2;
            tmpxzyrow[cntj] = y2[cntj] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, double *z2) {
   long cnti, cntj, cntk;
   double *psirow, *tmpxyzrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         tmpxyzrow = get_double_tensor_row(tmpxyz, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = psirow[cntk];
            psi2 *= psi2;
            tmpxyzrow[cntk] = z2[cntk] * psi2;
         }
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcnu_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj, cntk;
   double psi2lin, psidd2lin, psitmp, pottmp;
   double *psirow, *psidd2row, *potrow;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psitmp = psirow[cntk];
            psidd2lin = psidd2row[cntk];
            pottmp = potrow[cntk];

            psi2lin = psitmp * psitmp * g;
            psidd2lin = (psidd2lin / (d_Nx * d_Ny * d_Nz)) * gd;
            pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

            psirow[cntk] = psitmp * exp(-pottmp);
         }
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi_t - temporary array holding transposed wave function
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi_t, cudaPitchedPtr cbeta) {

   transpose(tran_psi);

   calclux_kernel<<<dimGrid2d, dimBlock2d>>>(psi_t, cbeta, d_calphax, d_cgammax);
   cudaCheckError(cudaDeviceSynchronize());

   transpose_back(tran_psi);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphax, double *cgammax) {
   long cnti, cntj, cntk;
   double c;
   double *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_Y; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_double_tensor_row(cbeta, d_Nx - 2, cntj);
         psirowcurr = get_double_tensor_row(psi, d_Nx - 1, cntj);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cnti = d_Nx - 2; cnti > 0; cnti --) {
            cbetarowprev = get_double_tensor_row(cbeta, cnti - 1, cntj);
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_double_tensor_row(psi, cnti - 1, cntj);
            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti + 1, cntj);

            c = - d_Ax * psirownext[cntk] + d_Ax0r * psirowcurr[cntk] - d_Ax * psirowprev[cntk];
            cbetarowprev[cntk] = cgammax[cnti] * (d_Ax * cbetarowcurr[cntk] - c);
         }

         psirowcurr = get_double_tensor_row(psi, 0, cntj);

         psirowcurr[cntk] = 0.;

         for(cnti = 0; cnti < d_Nx - 2; cnti ++) {
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti + 1, cntj);

            psirownext[cntk] = fma(calphax[cnti], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_double_tensor_row(psi, d_Nx - 1, cntj);

         psirowcurr[cntk] = 0.;
      }
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluy_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphay, d_cgammay);

   return;
}

__global__ void calcluy_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphay, double *cgammay) {
   long cnti, cntj, cntk;
   double c;
   double *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cnti = TID_Y; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_double_tensor_row(cbeta, cnti, d_Ny - 2);
         psirowcurr = get_double_tensor_row(psi, cnti, d_Ny - 1);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cntj = d_Ny - 2; cntj > 0; cntj --) {
            cbetarowprev = get_double_tensor_row(cbeta, cnti, cntj - 1);
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_double_tensor_row(psi, cnti, cntj - 1);
            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti, cntj + 1);

            c = - d_Ay * psirownext[cntk] + d_Ay0r * psirowcurr[cntk] - d_Ay * psirowprev[cntk];
            cbetarowprev[cntk] = cgammay[cntj] * (d_Ay * cbetarowcurr[cntk] - c);
         }

         psirowcurr = get_double_tensor_row(psi, cnti, 0);

         psirowcurr[cntk] = 0.;

         for(cntj = 0; cntj < d_Ny - 2; cntj ++) {
            cbetarowcurr = get_double_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_double_tensor_row(psi, cnti, cntj);
            psirownext = get_double_tensor_row(psi, cnti, cntj + 1);

            psirownext[cntk] = fma(calphay[cntj], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_double_tensor_row(psi, cnti, d_Ny - 1);

         psirowcurr[cntk] = 0.;
      }
   }
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphaz, d_cgammaz);

   return;
}

__global__ void calcluz_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, double *calphaz, double *cgammaz) {
   long cnti, cntj, cntk;
   double c;
   double *psirow, *cbetarow;

   for (cnti = TID_Y; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         cbetarow = get_double_tensor_row(cbeta, cnti, cntj);
         psirow = get_double_tensor_row(psi, cnti, cntj);

         cbetarow[d_Nz - 2] = psirow[d_Nz - 1];

         for(cntk = d_Nz - 2; cntk > 0; cntk --) {
            c = - d_Az * psirow[cntk + 1] + d_Az0r * psirow[cntk] - d_Az * psirow[cntk - 1];
            cbetarow[cntk - 1] = cgammaz[cntk] * (d_Az * cbetarow[cntk] - c);
         }

         psirow[0] = 0.;

         for(cntk = 0; cntk < d_Nz - 2; cntk ++) {
            psirow[cntk + 1] = fma(calphaz[cntk], psirow[cntk], cbetarow[cntk]);
         }

         psirow[d_Nz - 1] = 0.;
      }
   }

   return;
}

void outdenx(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double *tmpx, double *h_tmpx, MPI_File file) {
   long cnti;
   MPI_Offset fileoffset;
   double tmp[2];

   outdenx_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, outstpx);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx / outstpx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx / outstpx, Ny);

   cudaCheckError(cudaMemcpy(h_tmpx, tmpx, (localNx / outstpx) * sizeof(double), cudaMemcpyDeviceToHost));

   fileoffset = rank * 2 * sizeof(double) * (localNx / outstpx);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      tmp[0] = x[offsetNx + cnti];
      tmp[1] = h_tmpx[cnti / outstpx];
      MPI_File_write_at_all(file, fileoffset, &tmp, 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
      fileoffset += 2 * sizeof(double);
   }
}

__global__ void outdenx_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = psirow[cntk];
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

void outdeny(cudaPitchedPtr psi_t, cudaPitchedPtr tmpyxz, cudaPitchedPtr tmpyx, double *tmpy, double *h_tmpy, MPI_File file) {
   long cntj;
   MPI_Offset fileoffset;
   double tmp[2];

   transpose(tran_psi);

   outdeny_kernel<<<dimGrid3d, dimBlock3d>>>(psi_t, tmpyxz, outstpy);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpyxz, tmpyx, localNy / outstpy, Nx, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dx, tmpyx, tmpy, localNy / outstpy, Nx);

   cudaCheckError(cudaMemcpy(h_tmpy, tmpy, (localNy / outstpy) * sizeof(double), cudaMemcpyDeviceToHost));

   fileoffset = rank * 2 * sizeof(double) * (localNy / outstpy);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      tmp[0] = y[offsetNy + cntj];
      tmp[1] = h_tmpy[cntj / outstpy];
      MPI_File_write_at_all(file, fileoffset, &tmp, 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
      fileoffset += 2 * sizeof(double);
   }
}

__global__ void outdeny_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpy) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cntj / outstpy, cnti);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = psirow[cntk];
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

void outdenz(cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double *tmpx, double *h_tmpz, MPI_File file) {
   long cntk;
   MPI_Offset fileoffset;
   double tmp[2];
   void *sendbuf;

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      outdenz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpxy, cntk);
      simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);
      cudaCheckError(cudaDeviceSynchronize());

      MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

      if (rank == 0) {
         h_tmpz[cntk] = simpint_gpu(dx, tmpx, Nx);
      }
   }

   if (rank == 0) {
      fileoffset = 0;

      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = z[cntk];
         tmp[1] = h_tmpz[cntk];
         MPI_File_write_at(file, fileoffset, &tmp, 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 2 * sizeof(double);
      }
   }
}

__global__ void outdenz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long indexNz) {
   long cnti, cntj;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_matrix_row(psi2, cnti);

         tmp = psirow[indexNz];
         psi2row[cntj] = tmp * tmp;
      }
   }
}

void outdenxy(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double **h_tmpxy, MPI_File file) {
   long cnti, cntj;
   cudaMemcpy3DParms dencpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outdenxy_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, outstpx, outstpy);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx / outstpx, Ny / outstpy, Nz);

   dencpy.srcPtr = tmpxy;
   dencpy.dstPtr = make_cudaPitchedPtr(h_tmpxy[0], Ny * sizeof(double), Ny, localNx);
   dencpy.extent = make_cudaExtent(Ny * sizeof(double) / outstpy, localNx / outstpx, 1);
   dencpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&dencpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = y[cntj];
         tmp[2] = h_tmpxy[cnti / outstpx][cntj / outstpy];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outdenxy_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpy) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntj / outstpy);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = psirow[cntk];
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

void outdenxz(cudaPitchedPtr psi, cudaPitchedPtr tmpxzy, cudaPitchedPtr tmpxz, double **h_tmpxz, MPI_File file) {
   long cnti, cntk;
   cudaMemcpy3DParms dencpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outdenxz_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxzy, outstpx, outstpz);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dy, tmpxzy, tmpxz, localNx / outstpx, Nz / outstpz, Ny);

   dencpy.srcPtr = tmpxz;
   dencpy.dstPtr = make_cudaPitchedPtr(h_tmpxz[0], Nz * sizeof(double), Nz, localNx);
   dencpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, localNx / outstpx, 1);
   dencpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&dencpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = z[cntk];
         tmp[2] = h_tmpxz[cnti / outstpx][cntk / outstpz];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outdenxz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpz) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);

         for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntk / outstpz);

            tmp = psirow[cntk];
            psi2row[cntj] = tmp * tmp;
         }
      }
   }
}

void outdenyz(cudaPitchedPtr psi_t, cudaPitchedPtr tmpyzx, cudaPitchedPtr tmpyz, double **h_tmpyz, MPI_File file) {
   long cntj, cntk;
   cudaMemcpy3DParms dencpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   transpose(tran_psi);

   outdenyz_kernel<<<dimGrid3d, dimBlock3d>>>(psi_t, tmpyzx, outstpy, outstpz);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpyzx, tmpyz, localNy / outstpy, Nz / outstpz, Nx);

   dencpy.srcPtr = tmpyz;
   dencpy.dstPtr = make_cudaPitchedPtr(h_tmpyz[0], Nz * sizeof(double), Nz, localNy);
   dencpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, localNy / outstpy, 1);
   dencpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&dencpy));

   fileoffset = rank * 3 * sizeof(double) * (localNy / outstpy) * (Nz / outstpz);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = y[offsetNy + cntj];
         tmp[1] = z[cntk];
         tmp[2] = h_tmpyz[cntj / outstpy][cntk / outstpz];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outdenyz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpy, long outstpz) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);

         for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2row = get_double_tensor_row(psi2, cntj / outstpy, cntk / outstpz);

            tmp = psirow[cntk];
            psi2row[cnti] = tmp * tmp;
         }
      }
   }
}

void outpsi2xy(cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double **h_tmpxy, MPI_File file) {
   long cnti, cntj;
   cudaMemcpy3DParms psi2cpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outpsi2xy_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpxy, outstpx, outstpy);

   psi2cpy.srcPtr = tmpxy;
   psi2cpy.dstPtr = make_cudaPitchedPtr(h_tmpxy[0], Ny * sizeof(double), Ny, localNx);
   psi2cpy.extent = make_cudaExtent(Ny * sizeof(double) / outstpy, localNx / outstpx, 1);
   psi2cpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&psi2cpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = y[cntj];
         tmp[2] = h_tmpxy[cnti / outstpx][cntj / outstpy];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outpsi2xy_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpy) {
   long cnti, cntj;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Y * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_matrix_row(psi2, cnti / outstpx);

         tmp = psirow[d_Nz2];
         psi2row[cntj / outstpy] = tmp * tmp;
      }
   }
}

void outpsi2xz(cudaPitchedPtr psi, cudaPitchedPtr tmpxz, double **h_tmpxz, MPI_File file) {
   long cnti, cntk;
   cudaMemcpy3DParms psi2cpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outpsi2xz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpxz, outstpx, outstpz);

   psi2cpy.srcPtr = tmpxz;
   psi2cpy.dstPtr = make_cudaPitchedPtr(h_tmpxz[0], Nz * sizeof(double), Nz, localNx);
   psi2cpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, localNx / outstpx, 1);
   psi2cpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&psi2cpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = z[cntk];
         tmp[2] = h_tmpxz[cnti / outstpx][cntk / outstpz];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outpsi2xz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpz) {
   long cnti, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Y * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      psirow = get_double_tensor_row(psi, cnti, d_Ny2);
      psi2row = get_double_matrix_row(psi2, cnti / outstpx);

      for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         tmp = psirow[cntk];
         psi2row[cntk / outstpz] = tmp * tmp;
      }
   }
}

void outpsi2yz(cudaPitchedPtr psi, cudaPitchedPtr tmpyz, double **h_tmpyz, MPI_File file) {
   long cntj, cntk;
   int rankNx2;

   cudaMemcpy3DParms psi2cpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   rankNx2 = Nx2 / localNx;


   if (rank == rankNx2) {
      outpsi2yz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpyz, outstpy, outstpz);

      psi2cpy.srcPtr = tmpyz;
      psi2cpy.dstPtr = make_cudaPitchedPtr(h_tmpyz[0], Nz * sizeof(double), Nz, Ny);
      psi2cpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, Ny / outstpy, 1);
      psi2cpy.kind = cudaMemcpyDeviceToHost;
      cudaCheckError(cudaMemcpy3D(&psi2cpy));

      fileoffset = 0;

      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            tmp[0] = y[cntj];
            tmp[1] = z[cntk];
            tmp[2] = h_tmpyz[cntj / outstpy][cntk / outstpz];
            MPI_File_write_at(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
            fileoffset += 3 * sizeof(double);
         }
      }
   }

   MPI_Barrier(MPI_COMM_WORLD);
}

__global__ void outpsi2yz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpy, long outstpz) {
   long cntj, cntk;
   long offsetNx2;
   double *psirow, *psi2row;
   double tmp;

   offsetNx2 = d_Nx2 % d_localNx;

   for (cntj = TID_Y * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      psirow = get_double_tensor_row(psi, offsetNx2, cntj);
      psi2row = get_double_matrix_row(psi2, cntj / outstpy);

      for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         tmp = psirow[cntk];
         psi2row[cntk / outstpz] = tmp * tmp;
      }
   }
}

void outdenxyz(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, double ***h_tmpxyz, double *h_tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   cudaMemcpy3DParms psi2copy = { 0 };
   MPI_Offset fileoffset;

   outdenxyz_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, outstpx, outstpy, outstpz);

   psi2copy.srcPtr = tmpxyz;
   psi2copy.dstPtr = make_cudaPitchedPtr(h_tmpxyz[0][0], Nz * sizeof(double), Nz, Ny);
   psi2copy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, Ny / outstpy, localNx / outstpx);
   psi2copy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&psi2copy));

   fileoffset = rank * sizeof(double) * (localNx / outstpx) * (Ny / outstpy) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            h_tmpz[cntk / outstpz] = h_tmpxyz[cnti / outstpx][cntj / outstpy][cntk / outstpz];
         }
         MPI_File_write_at_all(file, fileoffset, h_tmpz, Nz / outstpz, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += sizeof(double) * (Nz / outstpz);
      }
   }

   return;
}

__global__ void outdenxyz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpy, long outstpz) {
   long cnti, cntj, cntk;
   double *psirow, *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_double_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntj / outstpy);

         for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = psirow[cntk];
            psi2row[cntk / outstpz] = tmp * tmp;
         }
      }
   }
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/real3d-mpicuda/real3d-mpicuda.cu <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "real3d-mpicuda.cuh"

int main(int argc, char **argv) {
   FILE *out;
   FILE *filerms;
   MPI_File mpifile;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   int rankNx2;
   long offsetNx2;
   long cnti;
   double norm, mu, en;
   double *rms;
   cuDoubleComplex ***psi;
   double ***tmpxyz;
   double **tmpxy, **tmpxz, **tmpyz;
   double *tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj;
   cuDoubleComplex psiNx2Ny2Nz2;

   MPI_Init(&argc, &argv);
   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
   MPI_Comm_size(MPI_COMM_WORLD, &nprocs);

   cudaCheckError(cudaDeviceReset());

   cudaPitchedPtr d_psi, d_psi_t;
   cudaPitchedPtr d_dpsi, d_dpsi_t;
   cudaPitchedPtr d_psidd2, d_psidd2_t, d_psidd2tmp;
   double *d_tmpx, *d_tmpy;
   cudaPitchedPtr d_tmpxyz, d_tmpxzy, d_tmpyxz, d_tmpyzx;
   cudaPitchedPtr d_tmpmu, d_tmpen;
   cudaPitchedPtr d_tmpxy, d_tmpxz, d_tmpyx, d_tmpyz;
   cudaPitchedPtr d_cbeta, d_cbeta_t;
   cudaMemcpy3DParms psiparam = { 0 }, psiNx2Ny2Nz2param = { 0 };

   double wall_time, init_time, iter_time;
   cudaEvent_t start, stop, total;
   iter_time = 0.;

   cudaCheckError(cudaEventCreate(&start));
   cudaCheckError(cudaEventCreate(&stop));
   cudaCheckError(cudaEventCreate(&total));
   start_cuda_timer(total);

   pi = 3.14159265358979;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      MPI_Finalize(); exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      MPI_Finalize(); exit(EXIT_FAILURE);
   }

   readpar();

   if (device == -1) {
      cudaCheckError(cudaGetDevice(&device));
   }

   cudaCheckError(cudaSetDevice(device));

   assert(Nx % nprocs == 0);
   assert(Ny % nprocs == 0);

   localNx = Nx / nprocs;
   localNy = Ny / nprocs;
   offsetNx = rank * localNx;
   offsetNy = rank * localNy;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   rankNx2 = Nx2 / localNx;
   offsetNx2 = Nx2 % localNx;

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(localNx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, localNy, Nz);
   psi = alloc_complex_tensor(Nx, Ny, Nz);
   tmpxyz = alloc_double_tensor(localNx, Ny, Nz);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpxy = alloc_double_matrix(localNx, Ny);
   tmpxz = alloc_double_matrix(localNx, Nz);
   tmpyz = alloc_double_matrix((rank == rankNx2) ? Ny : localNy, Nz);

   tmpxi = alloc_double_vector(Nx);
   tmpyi = alloc_double_vector(Ny);
   tmpzi = alloc_double_vector(Nz);
   tmpxj = alloc_double_vector(Nx);
   tmpyj = alloc_double_vector(Ny);
   tmpzj = alloc_double_vector(Nz);

   pin_complex_tensor(psi, localNx, Ny, Nz);
   pin_double_tensor(pot, localNx, Ny, Nz);
   pin_double_tensor(potdd, Nx, localNy, Nz);


   d_x2 = alloc_double_vector_device(Nx);
   d_y2 = alloc_double_vector_device(Ny);
   d_z2 = alloc_double_vector_device(Nz);

   d_psi = alloc_complex_tensor_device(localNx, Ny, Nz);
   d_psi_t = alloc_complex_tensor_device(Nx, localNy, Nz);
   d_dpsi = alloc_double_tensor_device(localNx, Ny, Nz);
   d_dpsi_t = alloc_double_tensor_device(Nx, localNy, Nz);
   d_psidd2 = alloc_complex_tensor_device(localNx, Ny, Nz2 + 1);
   d_psidd2_t = alloc_complex_tensor_device(Nx, localNy, Nz2 + 1);

   d_calphax = alloc_complex_vector_device(Nx - 1);
   d_calphay = alloc_complex_vector_device(Ny - 1);
   d_calphaz = alloc_complex_vector_device(Nz - 1);
   d_cbeta = make_cudaPitchedPtr(d_psi_t.ptr, d_psi_t.pitch, Nz, Ny);
   d_cbeta_t = make_cudaPitchedPtr(d_psi.ptr, d_psi.pitch, Nz, localNy);
   d_cgammax = alloc_complex_vector_device(Nx - 1);
   d_cgammay = alloc_complex_vector_device(Ny - 1);
   d_cgammaz = alloc_complex_vector_device(Nz - 1);

   d_tmpx = alloc_double_vector_device(Nx);
   d_tmpy = alloc_double_vector_device(Ny);

   d_tmpxyz = d_dpsi;
   d_tmpyxz = make_cudaPitchedPtr(d_tmpxyz.ptr, d_tmpxyz.pitch, Nz, Nx);
   d_tmpyzx = alloc_double_tensor_device(localNy, Nz, Nx);
   d_tmpxzy = alloc_double_tensor_device(localNx, Nz, Ny);

   d_tmpmu = make_cudaPitchedPtr(d_psi_t.ptr, d_psi_t.pitch, Nz, Ny);
   d_tmpen = make_cudaPitchedPtr(d_dpsi_t.ptr, d_dpsi_t.pitch, Nz, Ny);

   d_tmpxy = alloc_double_matrix_device(Nx, Ny);
   d_tmpxz = alloc_double_matrix_device(Nx, Nz);
   d_tmpyx = alloc_double_matrix_device(Ny, Nx);
   d_tmpyz = alloc_double_matrix_device(Ny, Nz);
   d_psidd2tmp = alloc_double_matrix_device(Ny, 2 * (Nz2 + 1));

   // Required for transpose to work correctly
   assert(d_psi.pitch == d_psi_t.pitch);
   assert(d_dpsi.pitch == d_dpsi_t.pitch);
   assert(d_psidd2.pitch == d_psidd2_t.pitch);
   assert(d_psidd2.pitch == d_psidd2tmp.pitch);

   simpint_init(MAX(Nx, Ny, Nz));


   if (rank == 0) {
      if (output != NULL) {
         sprintf(filename, "%s.txt", output);
         out = fopen(filename, "w");
      } else out = stdout;
   } else out = fopen("/dev/null", "w");

   if (rank == 0) {
      if (rmsout != NULL) {
         sprintf(filename, "%s.txt", rmsout);
         filerms = fopen(filename, "w");
      } else filerms = NULL;
   } else filerms = fopen("/dev/null", "w");

   if (rank == 0) {
      if (dynaout != NULL) {
         sprintf(filename, "%s.txt", dynaout);
         dyna = fopen(filename, "w");
      } else dyna = NULL;
   } else dyna = fopen("/dev/null", "w");

   if (opt == 2) par = 2.;
   else par = 1.;

   fprintf(out, " Real time propagation 3D,   OPTION = %d, MPI_NUM_PROCS = %d\n\n", opt, nprocs);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g0;
      gd = par * gd0;
   } else {
      g = 0.;
      gd = 0.;
   }

   initpsi(psi, tmpzi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   initdevice(d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t);


   psiparam.srcPtr = make_cudaPitchedPtr(psi[0][0], Nz * sizeof(cuDoubleComplex), Nz, Ny);
   psiparam.dstPtr = d_psi;
   psiparam.extent = make_cudaExtent(Nz * sizeof(cuDoubleComplex), Ny, localNx);
   psiparam.kind = cudaMemcpyHostToDevice;

   psiNx2Ny2Nz2param.srcPtr = make_cudaPitchedPtr((cuDoubleComplex *)((((char *)d_psi.ptr) + offsetNx2 * d_psi.pitch * Ny) + Ny2 * d_psi.pitch) + Nz2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2Nz2param.dstPtr = make_cudaPitchedPtr(&psiNx2Ny2Nz2, sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2Nz2param.extent = make_cudaExtent(sizeof(cuDoubleComplex), 1, 1);
   psiNx2Ny2Nz2param.kind = cudaMemcpyDeviceToHost;

   cudaCheckError(cudaMemcpy3D(&psiparam));


   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);


   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   MPI_Bcast(&psiNx2Ny2Nz2, 2, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));
   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (initout != NULL) {
      sprintf(filename, "%s.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);
   }

   // ---------------------------------------------------------------- NSTP
   if (Nstp != 0) {
      start_cuda_timer(start);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += par * g0 / Nstp;
         gd += par * gd0 / Nstp;

         calcpsidd2(d_psi, d_psi_t, d_psidd2, d_psidd2_t, d_psidd2tmp);
         calcnu(d_psi, d_psidd2);
         calclux(d_psi_t, d_cbeta_t);
         calcluy(d_psi, d_cbeta);
         calcluz(d_psi, d_cbeta);
      }
      iter_time += stop_cuda_timer(start, stop);

      calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
      calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
      calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

      cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
      MPI_Bcast(&psiNx2Ny2Nz2, 2, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));
      fflush(out);
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }

      if (Nstpout != NULL) {
         sprintf(filename, "%s.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_x.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_y.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xy.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_xy0.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_x0z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_0yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
         MPI_File_close(&mpifile);
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }

   // ------------------------------------------------------------------- NPAS
   start_cuda_timer(start);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcpsidd2(d_psi, d_psi_t, d_psidd2, d_psidd2_t, d_psidd2tmp);
      calcnu(d_psi, d_psidd2);
      calclux(d_psi_t, d_cbeta_t);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n", cnti * dt * par, rms[0], rms[1], rms[2], rms[3]);
         fflush(dyna);
      }
   }
   iter_time += stop_cuda_timer(start, stop);

   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   MPI_Bcast(&psiNx2Ny2Nz2, 2, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));
   fflush(out);

   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (Npasout != NULL) {
      sprintf(filename, "%s.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);
   }

   g =  gpar * g;
   gd = gdpar * gd;

   // ------------------------------------------------------------------- NRUN
   start_cuda_timer(start);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcpsidd2(d_psi, d_psi_t, d_psidd2, d_psidd2_t, d_psidd2tmp);
      calcnu(d_psi, d_psidd2);
      calclux(d_psi_t, d_cbeta_t);
      calcluy(d_psi, d_cbeta);
      calcluz(d_psi, d_cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n",  (cnti * dt  + dt * Npas) * par, rms[0], rms[1], rms[2], rms[3]);
      }
   }
   iter_time += stop_cuda_timer(start, stop);

   calcnorm(&norm, d_psi, d_tmpxyz, d_tmpxy, d_tmpx);
   calcmuen(&mu, &en, d_psi, d_psi_t, d_dpsi, d_dpsi_t, d_psidd2, d_psidd2_t, d_psidd2tmp, d_tmpmu, d_tmpen, d_tmpxy, d_tmpx);
   calcrms(rms, d_psi, d_psi_t, d_tmpyzx, d_tmpxzy, d_tmpxyz, d_tmpyz, d_tmpxz, d_tmpxy, d_tmpx, d_tmpy);

   if (dynaout != NULL) fclose(dyna);

   cudaCheckError(cudaMemcpy3D(&psiNx2Ny2Nz2param));
   MPI_Bcast(&psiNx2Ny2Nz2, 2, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, cuCabs(psiNx2Ny2Nz2) * cuCabs(psiNx2Ny2Nz2));

   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }

   if (rmsout != NULL) fclose(filerms);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(d_psi, d_tmpxyz, tmpxyz, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(d_psi, d_tmpxyz, d_tmpxy, d_tmpx, tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(d_psi_t, d_tmpyxz, d_tmpyx, d_tmpy, tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(d_psi, d_tmpxy, d_tmpx, tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(d_psi, d_tmpxyz, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(d_psi, d_tmpxzy, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(d_psi_t, d_tmpyzx, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(d_psi, d_tmpxy, tmpxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(d_psi, d_tmpxz, tmpxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(d_psi, d_tmpyz, tmpyz, mpifile);
      MPI_File_close(&mpifile);
   }

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_pinned_double_tensor(pot);
   free_pinned_double_tensor(potdd);
   free_pinned_complex_tensor(psi);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);

   free_double_vector(tmpxi);
   free_double_vector(tmpyi);
   free_double_vector(tmpzi);
   free_double_vector(tmpxj);
   free_double_vector(tmpyj);
   free_double_vector(tmpzj);

   cudaCheckError(cudaStreamDestroy(exec_stream));
   cudaCheckError(cudaStreamDestroy(data_stream));

   free_double_vector_device(d_x2);
   free_double_vector_device(d_y2);
   free_double_vector_device(d_z2);

   free_complex_tensor_device(d_psi);
   free_complex_tensor_device(d_psi_t);
   free_double_tensor_device(d_dpsi);
   free_double_tensor_device(d_dpsi_t);
   free_complex_tensor_device(d_psidd2);
   free_complex_tensor_device(d_psidd2_t);

   free_double_tensor_device(d_tmpyzx);
   free_double_tensor_device(d_tmpxzy);

   free_complex_vector_device(d_calphax);
   free_complex_vector_device(d_calphay);
   free_complex_vector_device(d_calphaz);
   free_complex_vector_device(d_cgammax);
   free_complex_vector_device(d_cgammay);
   free_complex_vector_device(d_cgammaz);

   if (d_dtensor1.ptr != NULL) free_double_tensor_device(d_dtensor1);
   if (d_dtensor2.ptr != NULL) free_double_tensor_device(d_dtensor2);

   free_double_vector_device(d_tmpx);
   free_double_vector_device(d_tmpy);

   free_double_matrix_device(d_tmpxy);
   free_double_matrix_device(d_tmpxz);
   free_double_matrix_device(d_tmpyx);
   free_double_matrix_device(d_tmpyz);
   free_double_matrix_device(d_psidd2tmp);

   simpint_destroy();

   cudaCheckFFTError(cufftDestroy(planFWR));
   cudaCheckFFTError(cufftDestroy(planFWC));
   cudaCheckFFTError(cufftDestroy(planBWR));
   cudaCheckFFTError(cufftDestroy(planBWC));

   wall_time = stop_cuda_timer(total, stop);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   cudaCheckError(cudaEventDestroy(start));
   cudaCheckError(cudaEventDestroy(stop));
   cudaCheckError(cudaEventDestroy(total));

   cudaDeviceSynchronize();
   cudaCheckError(cudaDeviceReset());

   MPI_Finalize();

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar() {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if (rmsout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("DEVICE")) == NULL) {
      device = -1;
   } else {
      device = atoi(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("POTMEM")) == NULL) {
      potmem = 2;
   } else {
      potmem = atoi(cfg_tmp);
      if (potmem < 0 || potmem > 2) {
         fprintf(stderr, "POTMEM can be 0, 1 or 2.\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void initpsi(cuDoubleComplex ***psi, double *tmpz) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;
   MPI_Offset fileoffset;
   MPI_File file = MPI_FILE_NULL;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   if (Nstp != 0) {
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmp = exp(- 0.5 * (vgamma * x2[offsetNx + cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
               psi[cnti][cntj][cntk] = make_cuDoubleComplex(tmp / cpsi, 0.);
            }
         }
      }
   }

   if (Nstp == 0) {
      fileoffset = rank * sizeof(double) * localNx * Ny * Nz;
      MPI_File_open(MPI_COMM_WORLD, "imag3d-den.bin", MPI_MODE_RDONLY, MPI_INFO_NULL, &file);
      if (file == MPI_FILE_NULL) {
         printf("Run the program using the input file to read. e.g.: imag3d-den.bin\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            MPI_File_read_at(file, fileoffset, tmpz, Nz, MPI_DOUBLE, MPI_STATUS_IGNORE);
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] = make_cuDoubleComplex(sqrt(tmpz[cntk]), 0.);
            }
            fileoffset += Nz * sizeof(double);
            /*for (cntk = 0; cntk < Nz; cntk ++) {
               MPI_File_read_at(file, fileoffset, &tmp, 1, MPI_DOUBLE, MPI_STATUS_IGNORE);
               psi[cnti][cntj][cntk] = sqrt(tmp[0]);
               fileoffset += sizeof(double);
            }*/
         }
      }
      MPI_File_close(&file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[offsetNx + cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   /*long r;
   for(r = 0; r < nprocs; r++) {
      MPI_Barrier(MPI_COMM_WORLD);
      if (r == rank) {
         for(cnti = 0; cnti < localNx; cnti ++) {
            for(cntj = 0; cntj < Ny; cntj ++) {
               for(cntk = 0; cntk < Nz; cntk ++) {
                  printf("[%02ld][%02ld][%02ld] = %1.15e\n", offsetNx + cnti, cntj, cntk, pot[cnti][cntj][cntk]);
               }
            }
         }
      }
   }*/

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef() {
   long cnti;
   cuDoubleComplex minus1;

   Ax0 = make_cuDoubleComplex(1., dt / dx2 / (3. - par));
   Ay0 = make_cuDoubleComplex(1., dt / dy2 / (3. - par));
   Az0 = make_cuDoubleComplex(1., dt / dz2 / (3. - par));

   Ax0r = cuConj(Ax0);
   Ay0r = cuConj(Ay0);
   Az0r = cuConj(Az0);

   Ax = make_cuDoubleComplex(0., - 0.5 * dt / dx2 / (3. - par));
   Ay = make_cuDoubleComplex(0., - 0.5 * dt / dy2 / (3. - par));
   Az = make_cuDoubleComplex(0., - 0.5 * dt / dz2 / (3. - par));

   minusAx = make_cuDoubleComplex(0., - Ax.y);
   minusAy = make_cuDoubleComplex(0., - Ay.y);
   minusAz = make_cuDoubleComplex(0., - Az.y);

   minus1 = make_cuDoubleComplex(-1., 0.);

   calphax[Nx - 2] = make_cuDoubleComplex(0., 0.);
   cgammax[Nx - 2] = cuCdiv(minus1, Ax0);
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = cuCmul(Ax, cgammax[cnti]);
      cgammax[cnti - 1] = cuCdiv(minus1, cuCadd(Ax0, cuCmul(Ax, calphax[cnti - 1])));
   }

   calphay[Ny - 2] = make_cuDoubleComplex(0., 0.);
   cgammay[Ny - 2] = cuCdiv(minus1, Ay0);
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = cuCmul(Ay, cgammay[cnti]);
      cgammay[cnti - 1] = cuCdiv(minus1, cuCadd(Ay0, cuCmul(Ay, calphay[cnti - 1])));
   }

   calphaz[Nz - 2] = make_cuDoubleComplex(0., 0.);
   cgammaz[Nz - 2] = cuCdiv(minus1, Az0);
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = cuCmul(Az, cgammaz[cnti]);
      cgammaz[cnti - 1] = cuCdiv(minus1, cuCadd(Az0, cuCmul(Az, calphaz[cnti - 1])));
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < localNy; cntj ++) ky2[cntj] = ky[offsetNy + cntj] * ky[offsetNy + cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];


   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }

   if (rank == 0) {
      potdd[0][0][0] = 0.;
   }

   return;
}

void initdevice(cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr dpsi, cudaPitchedPtr dpsi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t) {
   int numSMs;
   size_t workSizeFWR, workSizeFWC, workSizeBWC, workSizeBWR, workSizeMax;
   void *workArea;

   cudaCheckError(cudaStreamCreate(&exec_stream));
   cudaCheckError(cudaStreamCreate(&data_stream));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx, &Nx, sizeof(Nx)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny, &Ny, sizeof(Ny)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz, &Nz, sizeof(Nz)));

   cudaCheckError(cudaMemcpyToSymbol(d_Nx2, &Nx2, sizeof(Nx2)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ny2, &Ny2, sizeof(Ny2)));
   cudaCheckError(cudaMemcpyToSymbol(d_Nz2, &Nz2, sizeof(Nz2)));

   cudaCheckError(cudaMemcpyToSymbol(d_localNx, &localNx, sizeof(localNx)));
   cudaCheckError(cudaMemcpyToSymbol(d_localNy, &localNy, sizeof(localNy)));

   cudaCheckError(cudaMemcpyToSymbol(d_dx, &dx, sizeof(dx)));
   cudaCheckError(cudaMemcpyToSymbol(d_dy, &dy, sizeof(dy)));
   cudaCheckError(cudaMemcpyToSymbol(d_dz, &dz, sizeof(dz)));

   cudaCheckError(cudaMemcpyToSymbol(d_dt, &dt, sizeof(dt)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ax0r, &Ax0r, sizeof(Ax0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ax, &Ax, sizeof(Ax)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAx, &minusAx, sizeof(minusAx)));

   cudaCheckError(cudaMemcpyToSymbol(d_Ay0r, &Ay0r, sizeof(Ay0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Ay, &Ay, sizeof(Ay)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAy, &minusAy, sizeof(minusAy)));

   cudaCheckError(cudaMemcpyToSymbol(d_Az0r, &Az0r, sizeof(Az0r)));
   cudaCheckError(cudaMemcpyToSymbol(d_Az, &Az, sizeof(Az)));
   cudaCheckError(cudaMemcpyToSymbol(d_minusAz, &minusAz, sizeof(minusAz)));

   cudaCheckError(cudaMemcpy(d_x2, x2, Nx * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_y2, y2, Ny * sizeof(double), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_z2, z2, Nz * sizeof(double), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_calphax, calphax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphay, calphay, (Ny - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_calphaz, calphaz, (Nz - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   cudaCheckError(cudaMemcpy(d_cgammax, cgammax, (Nx - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammay, cgammay, (Ny - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));
   cudaCheckError(cudaMemcpy(d_cgammaz, cgammaz, (Nz - 1) * sizeof(cuDoubleComplex), cudaMemcpyHostToDevice));

   potparam.srcPtr = make_cudaPitchedPtr(pot[0][0], Nz * sizeof(double), Nz, Ny);
   //potparam.dstPtr = d_pot;
   potparam.extent = make_cudaExtent(Nz * sizeof(double), Ny, localNx);
   potparam.kind = cudaMemcpyHostToDevice;

   potddparam.srcPtr = make_cudaPitchedPtr(potdd[0][0], Nz * sizeof(double), Nz, localNy);
   //potddparam.dstPtr = d_potdd;
   potddparam.extent = make_cudaExtent(Nz * sizeof(double), localNy, Nx);
   potddparam.kind = cudaMemcpyHostToDevice;


   cudaCheckFFTError(cufftCreate(&planFWR));
   cudaCheckFFTError(cufftCreate(&planFWC));
   cudaCheckFFTError(cufftCreate(&planBWC));
   cudaCheckFFTError(cufftCreate(&planBWR));

   cudaCheckFFTError(cufftSetAutoAllocation(planFWR, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planFWC, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planBWC, 0));
   cudaCheckFFTError(cufftSetAutoAllocation(planBWR, 0));

   switch (potmem) {
   case 0:
      d_pot = map_double_tensor(pot, localNx, Ny, Nz);
      d_potdd = map_double_tensor(potdd, Nx, localNy, Nz);

      calcpsidd2 = &calcpsidd2_mem;

      break;
   case 1:
      d_dtensor1 = alloc_double_tensor_device(localNx, Ny, Nz);
      d_pot = d_dtensor1;
      d_potdd = make_cudaPitchedPtr((char *) d_dtensor1.ptr, d_dtensor1.pitch, Nz, localNy);

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      calcpsidd2 = &calcpsidd2_cpy;

      cudaCheckFFTError(cufftSetStream(planFWR, exec_stream));
      cudaCheckFFTError(cufftSetStream(planFWC, exec_stream));
      cudaCheckFFTError(cufftSetStream(planBWC, exec_stream));
      cudaCheckFFTError(cufftSetStream(planBWR, exec_stream));

      break;
   case 2:
      d_dtensor1 = alloc_double_tensor_device(localNx, Ny, Nz);
      d_dtensor2 = alloc_double_tensor_device(Nx, localNy, Nz);
      d_pot = d_dtensor1;
      d_potdd = d_dtensor2;

      potparam.dstPtr = d_pot;
      potddparam.dstPtr = d_potdd;

      cudaCheckError(cudaMemcpy3D(&potparam));
      cudaCheckError(cudaMemcpy3D(&potddparam));

      calcpsidd2 = &calcpsidd2_mem;

      break;
   default:
      fprintf(stderr, "Invalid POTMEM value %d\n", potmem);
      MPI_Finalize(); exit(EXIT_FAILURE);
   }


   int dim = 2;
   long long nfr[] = {Ny, Nz};
   long long howmany = localNx;
   long long idist = Ny * (psidd2.pitch / sizeof(cufftDoubleReal)), odist = Ny * (psidd2.pitch / sizeof(cufftDoubleComplex));
   long long istride = 1, ostride = 1;
   long long inembedfr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleReal)}, onembedfr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleComplex)};

   cudaCheckFFTError(cufftMakePlanMany64(planFWR, dim, nfr, inembedfr, istride, idist, onembedfr, ostride, odist, CUFFT_D2Z, howmany, &workSizeFWR));


   dim = 1;
   long long nfc[] = {Nx};
   howmany = Nz2 + 1; // howmany = localNy * (Nz2 + 1);
   idist = 1; odist = 1;
   istride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex); ostride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex);
   long long inembedfc[] = {Nx}, onembedfc[] = {Nx};

   cudaCheckFFTError(cufftMakePlanMany64(planFWC, dim, nfc, inembedfc, istride, idist, onembedfc, ostride, odist, CUFFT_Z2Z, howmany, &workSizeFWC));

   long long nbc[] = {Nx};
   howmany = Nz2 + 1; // howmany = localNy * (Nz2 + 1);
   idist = 1; odist = 1;
   istride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex); ostride = localNy * psidd2_t.pitch / sizeof(cufftDoubleComplex);
   long long inembedbc[] = {Nx}, onembedbc[] = {Nx};

   cudaCheckFFTError(cufftMakePlanMany64(planBWC, dim, nbc, inembedbc, istride, idist, onembedbc, ostride, odist, CUFFT_Z2Z, howmany, &workSizeBWC));

   dim = 2;
   long long nbr[] = {Ny, Nz};
   howmany = localNx;
   idist = Ny * (psidd2.pitch / sizeof(cufftDoubleComplex)); odist = Ny * psidd2.pitch / sizeof(cufftDoubleReal);
   istride = 1; ostride = 1;
   long long inembedbr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleComplex)}, onembedbr[] = {Ny, psidd2.pitch / sizeof(cufftDoubleReal)};

   cudaCheckFFTError(cufftMakePlanMany64(planBWR, dim, nbr, inembedbr, istride, idist, onembedbr, ostride, odist, CUFFT_Z2D, howmany, &workSizeBWR));

   workSizeMax = 0;
   workSizeMax = MAX(workSizeMax, workSizeFWR, workSizeFWC);
   workSizeMax = MAX(workSizeMax, workSizeBWR, workSizeBWC);

   workArea = alloc_double_vector_device(workSizeMax / sizeof(double));

   cudaCheckFFTError(cufftSetWorkArea(planFWR, workArea));
   cudaCheckFFTError(cufftSetWorkArea(planFWC, workArea));
   cudaCheckFFTError(cufftSetWorkArea(planBWC, workArea));
   cudaCheckFFTError(cufftSetWorkArea(planBWR, workArea));


   cudaDeviceGetAttribute(&numSMs, cudaDevAttrMultiProcessorCount, device);

   dimBlock3d.x = dimBlock3d.y = dimBlock3d.z = CUDA_BLOCK_SIZE_3D;
   dimGrid3d.x = dimGrid3d.y = dimGrid3d.z = numSMs;

   dimBlock2d.x = dimBlock2d.y = CUDA_BLOCK_SIZE_2D;
   dimGrid2d.x = dimGrid2d.y = numSMs;

   dimBlock1d.x = CUDA_BLOCK_SIZE;
   dimGrid1d.x = numSMs;

   tran_psi = init_transpose_complex(nprocs, localNx, localNy, Ny, Nz, psi.ptr, psi.pitch, psi_t.ptr, psi_t.pitch);
   tran_dpsi = init_transpose_double(nprocs, localNx, localNy, Ny, Nz, dpsi.ptr, dpsi.pitch, dpsi_t.ptr, dpsi_t.pitch);
   tran_dd2 = init_transpose_complex(nprocs, localNx, localNy, Ny, Nz2 + 1, psidd2.ptr, psidd2.pitch, psidd2_t.ptr, psidd2_t.pitch);
}

/**
 *    Calculation of psi^2.
 *    psi  - array with the wave function values
 *    psi2 - array with the squared wave function values
 */
void calcpsi2(cudaPitchedPtr psi, cudaPitchedPtr psi2) {

   calcpsi2_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psi2);

   return;
}

__global__ void calcpsi2_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = cuCabs(psirow[cntk]);
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmpxyz - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 */
void calcnorm(double *norm, cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double *tmpx) {
   void *sendbuf;

   calcpsi2(psi, tmpxyz);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *norm = sqrt(simpint_gpu(dx, tmpx, Nx));
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    psi_t   - array with the transposed wave function values
 *    dpsi    - array with the wave function derivatives
 *    dpsi_t  - array with the transposed wave function derivatives
 *    psidd2  - array with the squared wave function values
 *    tmpyz   - temporary array
 *    tmpxyz  - temporary array
 *    tmpmuen - temporary array
 *    tmpxy   - temporary array
 *    tmpx    - temporary array
 */
void calcmuen(double *mu, double *en, cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr dpsi, cudaPitchedPtr dpsi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t, cudaPitchedPtr psidd2tmp, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, cudaPitchedPtr tmpxy, double *tmpx) {
   void *sendbuf;

   calcpsidd2(psi, psi_t, psidd2, psidd2_t, psidd2tmp);

   transpose(tran_psi);

   calcmuen_kernel1x<<<dimGrid3d, dimBlock3d>>>(psi_t, dpsi_t, par);

   transpose_back(tran_dpsi);

   calcmuen_kernel1y<<<dimGrid3d, dimBlock3d>>>(psi, dpsi, par);
   calcmuen_kernel1z<<<dimGrid3d, dimBlock3d>>>(psi, dpsi, par);

   calcmuen_kernel2<<<dimGrid3d, dimBlock3d>>>(psi, dpsi, psidd2, d_pot, tmpmu, tmpen, g, gd);

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpmu, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *mu = simpint_gpu(dx, tmpx, Nx);
   }

   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpen, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *en = simpint_gpu(dx, tmpx, Nx);
   }

   return;
}

__global__ void calcmuen_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr dpsi, double par) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow1, *psirow2, *psirow3, *psirow4;
   double *dpsirow;
   double dpsix;

   for (cntj = TID_Z; cntj < d_localNy; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

            if (cnti == 0) {
               dpsix = 0.;
            }

            if (cnti == 1) {
               psirow1 = get_complex_tensor_row(psi, 2, cntj);
               psirow2 = get_complex_tensor_row(psi, 0, cntj);

               dpsix = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dx);
            }

            if (cnti > 1 && cnti < d_Nx - 2) {
               psirow1 = get_complex_tensor_row(psi, cnti - 2, cntj);
               psirow2 = get_complex_tensor_row(psi, cnti - 1, cntj);
               psirow3 = get_complex_tensor_row(psi, cnti + 1, cntj);
               psirow4 = get_complex_tensor_row(psi, cnti + 2, cntj);

               dpsix = (cuCabs(psirow1[cntk]) - 8. * cuCabs(psirow2[cntk]) + 8. * cuCabs(psirow3[cntk]) - cuCabs(psirow4[cntk])) / (12. * d_dx);
            }

            if (cnti == d_Nx - 2) {
               psirow1 = get_complex_tensor_row(psi, d_Nx - 1, cntj);
               psirow2 = get_complex_tensor_row(psi, d_Nx - 3, cntj);

               dpsix = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dx);
            }

            if (cnti == d_Nx - 1) {
               dpsix = 0.;
            }

            dpsirow[cntk] = (dpsix * dpsix) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr dpsi, double par) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow1, *psirow2, *psirow3, *psirow4;
   double *dpsirow;
   double dpsiy;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

            if (cntj == 0) {
               dpsiy = 0.;
            }

            if (cntj == 1) {
               psirow1 = get_complex_tensor_row(psi, cnti, 2);
               psirow2 = get_complex_tensor_row(psi, cnti, 0);

               dpsiy = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dy);
            }

            if (cntj > 1 && cntj < d_Ny - 2) {
               psirow1 = get_complex_tensor_row(psi, cnti, cntj - 2);
               psirow2 = get_complex_tensor_row(psi, cnti, cntj - 1);
               psirow3 = get_complex_tensor_row(psi, cnti, cntj + 1);
               psirow4 = get_complex_tensor_row(psi, cnti, cntj + 2);

               dpsiy = (cuCabs(psirow1[cntk]) - 8. * cuCabs(psirow2[cntk]) + 8. * cuCabs(psirow3[cntk]) - cuCabs(psirow4[cntk])) / (12. * d_dy);
            }

            if (cntj == d_Ny - 2) {
               psirow1 = get_complex_tensor_row(psi, cnti, d_Ny - 1);
               psirow2 = get_complex_tensor_row(psi, cnti, d_Ny - 3);

               dpsiy = (cuCabs(psirow1[cntk]) - cuCabs(psirow2[cntk])) / (2. * d_dy);
            }

            if (cntj == d_Ny - 1) {
               dpsiy = 0.;
            }

            dpsirow[cntk] += (dpsiy * dpsiy) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr dpsi, double par) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *dpsirow;
   double dpsiz;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            if (cntk == 0) {
               dpsiz = 0.;
            }

            if (cntk == 1) {
               dpsiz = (cuCabs(psirow[2]) - cuCabs(psirow[0])) / (2. * d_dz);
            }

            if (cntk > 1 && cntk < d_Nz - 2) {
               dpsiz = (cuCabs(psirow[cntk - 2]) - 8. * cuCabs(psirow[cntk - 1]) + 8. * cuCabs(psirow[cntk + 1]) - cuCabs(psirow[cntk + 2])) / (12. * d_dz);
            }

            if (cntk == d_Nz - 2) {
               dpsiz = (cuCabs(psirow[d_Nz - 1]) - cuCabs(psirow[d_Nz - 3])) / (2. * d_dz);
            }

            if (cntk == d_Nz - 1) {
               dpsiz = 0.;
            }

            dpsirow[cntk] += (dpsiz * dpsiz) / (3. - par);
         }
      }
   }
}

__global__ void calcmuen_kernel2(cudaPitchedPtr psi, cudaPitchedPtr dpsi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, cudaPitchedPtr tmpmu, cudaPitchedPtr tmpen, double g, double gd) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psidd2row, *tmpmurow, *tmpenrow, *potrow, *dpsirow;
   double psi2, psi2lin, psidd2lin;
   double tmppot;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);
         tmpmurow = get_double_tensor_row(tmpmu, cnti, cntj);
         tmpenrow = get_double_tensor_row(tmpen, cnti, cntj);
         dpsirow = get_double_tensor_row(dpsi, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = (psidd2row[cntk] / (d_Nx * d_Ny * d_Nz)) * gd;
            tmppot = potrow[cntk];
            tmpmurow[cntk] = (tmppot + psi2lin + psidd2lin) * psi2 + dpsirow[cntk];
            tmpenrow[cntk] = (tmppot + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsirow[cntk];
         }
      }
   }
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi       - array with the wave function values
 *    psi_t     - temporary array holding transposed wave function
 *    psidd2    - array with the squared wave function values (scaled by Nx * Ny * Nz)
 *    psidd2_t  - temporary array holding transposed FFT values
 *    psidd2tmp - temporary array holding first slice of FFT values
 */
void calcpsidd2_mem(cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t, cudaPitchedPtr psidd2tmp) {
   long cnti;
   long last = 0;
   cufftDoubleComplex *psidd2ptr;

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planFWR, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));

   transpose(tran_dd2);

   //cudaCheckFFTError(cufftExecZ2Z(planFWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_FORWARD));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planFWC, psidd2ptr, psidd2ptr, CUFFT_FORWARD));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d>>>(psidd2_t, d_potdd);

   //cudaCheckFFTError(cufftExecZ2Z(planBWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_INVERSE));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planBWC, psidd2ptr, psidd2ptr, CUFFT_INVERSE));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }

   transpose_back(tran_dd2);

   cudaCheckFFTError(cufftExecZ2D(planBWR, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   if (nprocs > 1) {
      if (rank == 0) {
         MPI_Send(psidd2.ptr, Ny * (psidd2.pitch / sizeof(double)), MPI_DOUBLE, nprocs - 1, 0, MPI_COMM_WORLD);
      } else if (rank == nprocs - 1) {
         MPI_Recv(psidd2tmp.ptr, Ny * (psidd2tmp.pitch / sizeof(double)), MPI_DOUBLE, 0, 0, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
         last = 1;
         calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
      }
   } else {
      cudaCheckError(cudaMemcpy(psidd2tmp.ptr, psidd2.ptr, Ny * psidd2.pitch, cudaMemcpyDeviceToDevice));
      last = 1;
      calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
   }

   calcpsidd2_kernel2b<<<dimGrid2d, dimBlock2d>>>(psidd2, last);

   cudaCheckError(cudaDeviceSynchronize());

   return;
}

void calcpsidd2_cpy(cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr psidd2, cudaPitchedPtr psidd2_t, cudaPitchedPtr psidd2tmp) {
   long cnti;
   long last = 0;
   cufftDoubleComplex *psidd2ptr;

   cudaCheckError(cudaMemcpy3DAsync(&potddparam, data_stream));

   calcpsi2(psi, psidd2);

   cudaCheckFFTError(cufftExecD2Z(planFWR, (cufftDoubleReal *) psidd2.ptr, (cufftDoubleComplex *) psidd2.ptr));
   cudaCheckError(cudaStreamSynchronize(exec_stream));

   transpose(tran_dd2);

   //cudaCheckFFTError(cufftExecZ2Z(planFWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_FORWARD));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planFWC, psidd2ptr, psidd2ptr, CUFFT_FORWARD));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }

   cudaCheckError(cudaStreamSynchronize(data_stream));

   calcpsidd2_kernel1<<<dimGrid3d, dimBlock3d, 0, exec_stream>>>(psidd2_t, d_potdd);

   cudaCheckError(cudaStreamSynchronize(exec_stream));
   cudaCheckError(cudaMemcpy3DAsync(&potparam, data_stream));

   //cudaCheckFFTError(cufftExecZ2Z(planBWC, (cufftDoubleComplex *) psidd2_t.ptr, (cufftDoubleComplex *) psidd2_t.ptr, CUFFT_INVERSE));
   psidd2ptr = (cufftDoubleComplex *) psidd2_t.ptr;
   for (cnti = 0; cnti < localNy; cnti ++) {
      cudaCheckFFTError(cufftExecZ2Z(planBWC, psidd2ptr, psidd2ptr, CUFFT_INVERSE));
      psidd2ptr += (psidd2_t.pitch / sizeof(cufftDoubleComplex));
   }
   cudaCheckError(cudaStreamSynchronize(exec_stream));

   transpose_back(tran_dd2);

   cudaCheckFFTError(cufftExecZ2D(planBWR, (cufftDoubleComplex *) psidd2.ptr, (cufftDoubleReal *) psidd2.ptr));

   if (nprocs > 1) {
      if (rank == 0) {
         MPI_Send(psidd2.ptr, Ny * (psidd2.pitch / sizeof(double)), MPI_DOUBLE, nprocs - 1, 0, MPI_COMM_WORLD);
      } else if (rank == nprocs - 1) {
         MPI_Recv(psidd2tmp.ptr, Ny * (psidd2tmp.pitch / sizeof(double)), MPI_DOUBLE, 0, 0, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
         last = 1;
         calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
      }
   } else {
      cudaCheckError(cudaMemcpy(psidd2tmp.ptr, psidd2.ptr, Ny * psidd2.pitch, cudaMemcpyDeviceToDevice));
      last = 1;
      calcpsidd2_kernel2a<<<dimGrid2d, dimBlock2d>>>(psidd2, psidd2tmp);
   }

   calcpsidd2_kernel2b<<<dimGrid2d, dimBlock2d, 0, exec_stream>>>(psidd2, last);

   return;
}

__global__ void calcpsidd2_kernel1(cudaPitchedPtr psidd2, cudaPitchedPtr potdd) {
   long cnti, cntj, cntk;
   double *potddrow;
   cuDoubleComplex *psidd2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
         psidd2row = get_complex_tensor_row(psidd2, cnti, cntj);
         potddrow = get_double_tensor_row(potdd, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz / 2 + 1; cntk += GRID_STRIDE_X) {
            tmp = potddrow[cntk];
            psidd2row[cntk].x *= tmp;
            psidd2row[cntk].y *= tmp;
         }
      }
   }
}

__global__ void calcpsidd2_kernel2a(cudaPitchedPtr psidd2, cudaPitchedPtr tmpyz) {
   long cntj, cntk;
   double *psidd2firstrow, *psidd2lastrow;

   for (cntj = TID_Y; cntj < d_Ny - 1; cntj += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_matrix_row(tmpyz, cntj);
      psidd2lastrow = get_double_tensor_row(psidd2, d_localNx - 1, cntj);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }
}

__global__ void calcpsidd2_kernel2b(cudaPitchedPtr psidd2, long last) {
   long cnti, cntj, cntk;
   double *psidd2row, *psidd2firstrow, *psidd2lastrow;

   for (cnti = TID_Y; cnti < d_localNx - last; cnti += GRID_STRIDE_Y) {
      psidd2firstrow = get_double_tensor_row(psidd2, cnti, 0);
      psidd2lastrow = get_double_tensor_row(psidd2, cnti, d_Ny - 1);

      for (cntk = TID_X; cntk < d_Nz - 1; cntk += GRID_STRIDE_X) {
         psidd2lastrow[cntk] = psidd2firstrow[cntk];
      }
   }

   for (cnti = TID_Y; cnti < d_localNx - last; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny - 1; cntj += GRID_STRIDE_X) {
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);

         psidd2row[d_Nz - 1] = psidd2row[0];
      }
   }
}

/**
 *    Calculation of the root mean square radius.
 *    rms    - root mean square radius
 *    psi    - array with the wave function values
 *    psi_t  - temporary array to hold transposed wave function
 *    tmpxyz - temporary array
 *    tmpyz  - temporary array
 *    tmpxz  - temporary array
 *    tmpxy  - temporary array
 *    tmpx   - temporary array
 *    tmpy   - temporary array
 */
void calcrms(double *rms, cudaPitchedPtr psi, cudaPitchedPtr psi_t, cudaPitchedPtr tmpyzx, cudaPitchedPtr tmpxzy, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpyz, cudaPitchedPtr tmpxz, cudaPitchedPtr tmpxy, double *tmpx, double *tmpy) {
   void *sendbuf;

   transpose(tran_psi);

   calcrms_kernel1x<<<dimGrid3d, dimBlock3d>>>(psi_t, tmpyzx, d_x2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpyzx, tmpyz, localNy, Nz, Nx);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpyz, tmpy, localNy, Nz);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpy;
   MPI_Gather(sendbuf, localNy, MPI_DOUBLE, tmpy, localNy, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[1] = sqrt(simpint_gpu(dy, tmpy, Ny));
   }

   calcrms_kernel1y<<<dimGrid3d, dimBlock3d>>>(psi, tmpxzy, d_y2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpxzy, tmpxz, localNx, Nz, Ny);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dz, tmpxz, tmpx, localNx, Nz);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[2] = sqrt(simpint_gpu(dx, tmpx, Nx));
   }

   calcrms_kernel1z<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, d_z2);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

   cudaCheckError(cudaDeviceSynchronize());

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[3] = sqrt(simpint_gpu(dx, tmpx, Nx));
      rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);
   }

   return;
}

__global__ void calcrms_kernel1x(cudaPitchedPtr psi, cudaPitchedPtr tmpyzx, double *x2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *tmpyzxrow;
   double psi2;

   for (cntj = TID_Z; cntj < d_localNy; cntj += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpyzxrow = get_double_tensor_row(tmpyzx, cntj, cntk);

         for (cnti = TID_X; cnti < d_Nx; cnti += GRID_STRIDE_X) {
            psirow = get_complex_tensor_row(psi, cnti, cntj);

            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            tmpyzxrow[cnti] = x2[cnti] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1y(cudaPitchedPtr psi, cudaPitchedPtr tmpxzy, double *y2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *tmpxzyrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntk = TID_Y; cntk < d_Nz; cntk += GRID_STRIDE_Y) {
         tmpxzyrow = get_double_tensor_row(tmpxzy, cnti, cntk);

         for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
            psirow = get_complex_tensor_row(psi, cnti, cntj);

            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            tmpxzyrow[cntj] = y2[cntj] * psi2;
         }
      }
   }
}

__global__ void calcrms_kernel1z(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, double *z2) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *tmpxyzrow;
   double psi2;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         tmpxyzrow = get_double_tensor_row(tmpxyz, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2 = cuCabs(psirow[cntk]);
            psi2 *= psi2;
            tmpxyzrow[cntk] = z2[cntk] * psi2;
         }
      }
   }
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(cudaPitchedPtr psi, cudaPitchedPtr psidd2) {

   calcnu_kernel<<<dimGrid3d, dimBlock3d>>>(psi, psidd2, d_pot, g, gd);

   return;
}

__global__ void calcnu_kernel(cudaPitchedPtr psi, cudaPitchedPtr psidd2, cudaPitchedPtr pot, double g, double gd) {
   long cnti, cntj, cntk;
   cuDoubleComplex psitmp;
   double psi2lin, psidd2lin, pottmp;
   cuDoubleComplex *psirow;
   double *psidd2row, *potrow;

   for (cnti = TID_Z; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psidd2row = get_double_tensor_row(psidd2, cnti, cntj);
         potrow = get_double_tensor_row(pot, cnti, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psitmp = psirow[cntk];
            psidd2lin = psidd2row[cntk];
            pottmp = potrow[cntk];

            psi2lin = cuCabs(psitmp) * cuCabs(psitmp) * g;
            psidd2lin = (psidd2lin / (d_Nx * d_Ny * d_Nz)) * gd;
            //psidd2lin = 0.;
            pottmp = d_dt * (pottmp + psi2lin + psidd2lin);

            psirow[cntk] = cuCmul(psitmp, cuCexp(-pottmp));
         }
      }
   }
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi_t   - temporary array holding transposed wave function
 *    cbeta_t - Crank-Nicolson scheme coefficients
 */
void calclux(cudaPitchedPtr psi_t, cudaPitchedPtr cbeta_t) {

   transpose(tran_psi);

   calclux_kernel<<<dimGrid2d, dimBlock2d>>>(psi_t, cbeta_t, d_calphax, d_cgammax);
   cudaCheckError(cudaDeviceSynchronize());

   transpose_back(tran_psi);

   return;
}

__global__ void calclux_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphax, cuDoubleComplex *cgammax) {
   long cnti, cntj, cntk;
   cuDoubleComplex c;
   cuDoubleComplex *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cntj = TID_Y; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_complex_tensor_row(cbeta, d_Nx - 2, cntj);
         psirowcurr = get_complex_tensor_row(psi, d_Nx - 1, cntj);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cnti = d_Nx - 2; cnti > 0; cnti --) {
            cbetarowprev = get_complex_tensor_row(cbeta, cnti - 1, cntj);
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_complex_tensor_row(psi, cnti - 1, cntj);
            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti + 1, cntj);

            c = cuCsub(cuCadd(cuCmul(d_minusAx, psirownext[cntk]), cuCmul(d_Ax0r, psirowcurr[cntk])), cuCmul(d_Ax, psirowprev[cntk]));
            cbetarowprev[cntk] = cuCmul(cgammax[cnti], cuCsub(cuCmul(d_Ax, cbetarowcurr[cntk]), c));
         }

         psirowcurr = get_complex_tensor_row(psi, 0, cntj);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);

         for(cnti = 0; cnti < d_Nx - 2; cnti ++) {
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti + 1, cntj);

            psirownext[cntk] = cuCfma(calphax[cnti], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_complex_tensor_row(psi, d_Nx - 1, cntj);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);
      }
   }
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluy_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphay, d_cgammay);

   return;
}

__global__ void calcluy_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphay, cuDoubleComplex *cgammay) {
   long cnti, cntj, cntk;
   cuDoubleComplex c;
   cuDoubleComplex *psirowprev, *psirowcurr, *psirownext, *cbetarowprev, *cbetarowcurr;

   for (cnti = TID_Y; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         cbetarowcurr = get_complex_tensor_row(cbeta, cnti, d_Ny - 2);
         psirowcurr = get_complex_tensor_row(psi, cnti, d_Ny - 1);

         cbetarowcurr[cntk] = psirowcurr[cntk];

         for(cntj = d_Ny - 2; cntj > 0; cntj --) {
            cbetarowprev = get_complex_tensor_row(cbeta, cnti, cntj - 1);
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowprev = get_complex_tensor_row(psi, cnti, cntj - 1);
            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti, cntj + 1);

            c = cuCsub(cuCadd(cuCmul(d_minusAy, psirownext[cntk]), cuCmul(d_Ay0r, psirowcurr[cntk])), cuCmul(d_Ay, psirowprev[cntk]));
            cbetarowprev[cntk] = cuCmul(cgammay[cntj], cuCsub(cuCmul(d_Ay, cbetarowcurr[cntk]), c));
         }

         psirowcurr = get_complex_tensor_row(psi, cnti, 0);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);

         for(cntj = 0; cntj < d_Ny - 2; cntj ++) {
            cbetarowcurr = get_complex_tensor_row(cbeta, cnti, cntj);

            psirowcurr = get_complex_tensor_row(psi, cnti, cntj);
            psirownext = get_complex_tensor_row(psi, cnti, cntj + 1);

            psirownext[cntk] = cuCfma(calphay[cntj], psirowcurr[cntk], cbetarowcurr[cntk]);
         }

         psirowcurr = get_complex_tensor_row(psi, cnti, d_Ny - 1);

         psirowcurr[cntk] = make_cuDoubleComplex(0., 0.);
      }
   }
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(cudaPitchedPtr psi, cudaPitchedPtr cbeta) {

   calcluz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, cbeta, d_calphaz, d_cgammaz);

   return;
}

__global__ void calcluz_kernel(cudaPitchedPtr psi, cudaPitchedPtr cbeta, cuDoubleComplex *calphaz, cuDoubleComplex *cgammaz) {
   long cnti, cntj, cntk;
   cuDoubleComplex c;
   cuDoubleComplex *psirow, *cbetarow;

   for (cnti = TID_Y; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         cbetarow = get_complex_tensor_row(cbeta, cnti, cntj);
         psirow = get_complex_tensor_row(psi, cnti, cntj);

         cbetarow[d_Nz - 2] = psirow[d_Nz - 1];

         for(cntk = d_Nz - 2; cntk > 0; cntk --) {
            c = cuCsub(cuCadd(cuCmul(d_minusAz, psirow[cntk + 1]), cuCmul(d_Az0r, psirow[cntk])), cuCmul(d_Az, psirow[cntk - 1]));
            cbetarow[cntk - 1] = cuCmul(cgammaz[cntk], cuCsub(cuCmul(d_Az, cbetarow[cntk]), c));
         }

         psirow[0] = make_cuDoubleComplex(0., 0.);

         for(cntk = 0; cntk < d_Nz - 2; cntk ++) {
            psirow[cntk + 1] = cuCfma(calphaz[cntk], psirow[cntk], cbetarow[cntk]);
         }

         psirow[d_Nz - 1] = make_cuDoubleComplex(0., 0.);
      }
   }
}

void outdenx(cuDoubleComplex ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cuCabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenx(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double *tmpx, double *h_tmpx, MPI_File file) {
   long cnti;
   MPI_Offset fileoffset;
   double tmp[2];

   outdenx_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, outstpx);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx / outstpx, Ny, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx / outstpx, Ny);

   cudaCheckError(cudaMemcpy(h_tmpx, tmpx, (localNx / outstpx) * sizeof(double), cudaMemcpyDeviceToHost));

   fileoffset = rank * 2 * sizeof(double) * (localNx / outstpx);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      tmp[0] = x[offsetNx + cnti];
      tmp[1] = h_tmpx[cnti / outstpx];
      MPI_File_write_at_all(file, fileoffset, &tmp, 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
      fileoffset += 2 * sizeof(double);
   }
}

__global__ void outdenx_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntj);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = cuCabs(psirow[cntk]);
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

void outdeny(cudaPitchedPtr psi_t, cudaPitchedPtr tmpyxz, cudaPitchedPtr tmpyx, double *tmpy, double *h_tmpy, MPI_File file) {
   long cntj;
   MPI_Offset fileoffset;
   double tmp[2];

   transpose(tran_psi);

   outdeny_kernel<<<dimGrid3d, dimBlock3d>>>(psi_t, tmpyxz, outstpy);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpyxz, tmpyx, localNy / outstpy, Nx, Nz);
   simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dx, tmpyx, tmpy, localNy / outstpy, Nx);

   cudaCheckError(cudaMemcpy(h_tmpy, tmpy, (localNy / outstpy) * sizeof(double), cudaMemcpyDeviceToHost));

   fileoffset = rank * 2 * sizeof(double) * (localNy / outstpy);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      tmp[0] = y[offsetNy + cntj];
      tmp[1] = h_tmpy[cntj / outstpy];
      MPI_File_write_at_all(file, fileoffset, &tmp, 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
      fileoffset += 2 * sizeof(double);
   }
}

__global__ void outdeny_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpy) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cntj / outstpy, cnti);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = cuCabs(psirow[cntk]);
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

void outdenz(cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double *tmpx, double *h_tmpz, MPI_File file) {
   long cntk;
   MPI_Offset fileoffset;
   double tmp[2];
   void *sendbuf;

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      outdenz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpxy, cntk);
      simpint2d_kernel<<<dimGrid1d, dimBlock1d>>>(dy, tmpxy, tmpx, localNx, Ny);

      MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

      if (rank == 0) {
         h_tmpz[cntk] = simpint_gpu(dx, tmpx, Nx);
      }
   }

   if (rank == 0) {
      fileoffset = 0;

      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = z[cntk];
         tmp[1] = h_tmpz[cntk];
         MPI_File_write_at(file, fileoffset, &tmp, 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 2 * sizeof(double);
      }
   }
}

__global__ void outdenz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long indexNz) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Y; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_matrix_row(psi2, cnti);

         tmp = cuCabs(psirow[indexNz]);
         psi2row[cntj] = tmp * tmp;
      }
   }
}

void outdenxy(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, cudaPitchedPtr tmpxy, double **h_tmpxy, MPI_File file) {
   long cnti, cntj;
   cudaMemcpy3DParms dencpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outdenxy_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, outstpx, outstpy);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dz, tmpxyz, tmpxy, localNx / outstpx, Ny / outstpy, Nz);

   dencpy.srcPtr = tmpxy;
   dencpy.dstPtr = make_cudaPitchedPtr(h_tmpxy[0], Ny * sizeof(double), Ny, localNx);
   dencpy.extent = make_cudaExtent(Ny * sizeof(double) / outstpy, localNx / outstpx, 1);
   dencpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&dencpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = y[cntj];
         tmp[2] = h_tmpxy[cnti / outstpx][cntj / outstpy];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outdenxy_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpy) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntj / outstpy);

         for (cntk = TID_X; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = cuCabs(psirow[cntk]);
            psi2row[cntk] = tmp * tmp;
         }
      }
   }
}

void outdenxz(cudaPitchedPtr psi, cudaPitchedPtr tmpxzy, cudaPitchedPtr tmpxz, double **h_tmpxz, MPI_File file) {
   long cnti, cntk;
   cudaMemcpy3DParms dencpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outdenxz_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxzy, outstpx, outstpz);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dy, tmpxzy, tmpxz, localNx / outstpx, Nz / outstpz, Ny);

   dencpy.srcPtr = tmpxz;
   dencpy.dstPtr = make_cudaPitchedPtr(h_tmpxz[0], Nz * sizeof(double), Nz, localNx);
   dencpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, localNx / outstpx, 1);
   dencpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&dencpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = z[cntk];
         tmp[2] = h_tmpxz[cnti / outstpx][cntk / outstpz];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outdenxz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpz) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);

         for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntk / outstpz);

            tmp = cuCabs(psirow[cntk]);
            psi2row[cntj] = tmp * tmp;
         }
      }
   }
}

void outdenyz(cudaPitchedPtr psi_t, cudaPitchedPtr tmpyzx, cudaPitchedPtr tmpyz, double **h_tmpyz, MPI_File file) {
   long cntj, cntk;
   cudaMemcpy3DParms dencpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   transpose(tran_psi);

   outdenyz_kernel<<<dimGrid3d, dimBlock3d>>>(psi_t, tmpyzx, outstpy, outstpz);
   simpint3d_kernel<<<dimGrid2d, dimBlock2d>>>(dx, tmpyzx, tmpyz, localNy / outstpy, Nz / outstpz, Nx);

   dencpy.srcPtr = tmpyz;
   dencpy.dstPtr = make_cudaPitchedPtr(h_tmpyz[0], Nz * sizeof(double), Nz, localNy);
   dencpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, localNy / outstpy, 1);
   dencpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&dencpy));

   fileoffset = rank * 3 * sizeof(double) * (localNy / outstpy) * (Nz / outstpz);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = y[offsetNy + cntj];
         tmp[1] = z[cntk];
         tmp[2] = h_tmpyz[cntj / outstpy][cntk / outstpz];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outdenyz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpy, long outstpz) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z; cnti < d_Nx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_localNy; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);

         for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            psi2row = get_double_tensor_row(psi2, cntj / outstpy, cntk / outstpz);

            tmp = cuCabs(psirow[cntk]);
            psi2row[cnti] = tmp * tmp;
         }
      }
   }
}

void outpsi2xy(cudaPitchedPtr psi, cudaPitchedPtr tmpxy, double **h_tmpxy, MPI_File file) {
   long cnti, cntj;
   cudaMemcpy3DParms psi2cpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outpsi2xy_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpxy, outstpx, outstpy);

   psi2cpy.srcPtr = tmpxy;
   psi2cpy.dstPtr = make_cudaPitchedPtr(h_tmpxy[0], Ny * sizeof(double), Ny, localNx);
   psi2cpy.extent = make_cudaExtent(Ny * sizeof(double) / outstpy, localNx / outstpx, 1);
   psi2cpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&psi2cpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = y[cntj];
         tmp[2] = h_tmpxy[cnti / outstpx][cntj / outstpy];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outpsi2xy_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpy) {
   long cnti, cntj;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Y * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      for (cntj = TID_X * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_X) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_matrix_row(psi2, cnti / outstpx);

         tmp = cuCabs(psirow[d_Nz2]);
         psi2row[cntj / outstpy] = tmp * tmp;
      }
   }
}

void outpsi2xz(cudaPitchedPtr psi, cudaPitchedPtr tmpxz, double **h_tmpxz, MPI_File file) {
   long cnti, cntk;
   cudaMemcpy3DParms psi2cpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   outpsi2xz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpxz, outstpx, outstpz);

   psi2cpy.srcPtr = tmpxz;
   psi2cpy.dstPtr = make_cudaPitchedPtr(h_tmpxz[0], Nz * sizeof(double), Nz, localNx);
   psi2cpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, localNx / outstpx, 1);
   psi2cpy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&psi2cpy));

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         tmp[0] = x[offsetNx + cnti];
         tmp[1] = z[cntk];
         tmp[2] = h_tmpxz[cnti / outstpx][cntk / outstpz];
         MPI_File_write_at_all(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += 3 * sizeof(double);
      }
   }
}

__global__ void outpsi2xz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpz) {
   long cnti, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Y * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Y) {
      psirow = get_complex_tensor_row(psi, cnti, d_Ny2);
      psi2row = get_double_matrix_row(psi2, cnti / outstpx);

      for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         tmp = cuCabs(psirow[cntk]);
         psi2row[cntk / outstpz] = tmp * tmp;
      }
   }
}

void outpsi2yz(cudaPitchedPtr psi, cudaPitchedPtr tmpyz, double **h_tmpyz, MPI_File file) {
   long cntj, cntk;
   int rankNx2;

   cudaMemcpy3DParms psi2cpy = { 0 };
   MPI_Offset fileoffset;
   double tmp[3];

   rankNx2 = Nx2 / localNx;


   if (rank == rankNx2) {
      outpsi2yz_kernel<<<dimGrid2d, dimBlock2d>>>(psi, tmpyz, outstpy, outstpz);

      psi2cpy.srcPtr = tmpyz;
      psi2cpy.dstPtr = make_cudaPitchedPtr(h_tmpyz[0], Nz * sizeof(double), Nz, Ny);
      psi2cpy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, Ny / outstpy, 1);
      psi2cpy.kind = cudaMemcpyDeviceToHost;
      cudaCheckError(cudaMemcpy3D(&psi2cpy));

      fileoffset = 0;

      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            tmp[0] = y[cntj];
            tmp[1] = z[cntk];
            tmp[2] = h_tmpyz[cntj / outstpy][cntk / outstpz];
            MPI_File_write_at(file, fileoffset, &tmp, 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
            fileoffset += 3 * sizeof(double);
         }
      }
   }

   MPI_Barrier(MPI_COMM_WORLD);
}

__global__ void outpsi2yz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpy, long outstpz) {
   long cntj, cntk;
   long offsetNx2;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   offsetNx2 = d_Nx2 % d_localNx;

   for (cntj = TID_Y * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
      psirow = get_complex_tensor_row(psi, offsetNx2, cntj);
      psi2row = get_double_matrix_row(psi2, cntj / outstpy);

      for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
         tmp = cuCabs(psirow[cntk]);
         psi2row[cntk / outstpz] = tmp * tmp;
      }
   }
}

void outdenxyz(cudaPitchedPtr psi, cudaPitchedPtr tmpxyz, double ***h_tmpxyz, double *h_tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   cudaMemcpy3DParms psi2copy = { 0 };
   MPI_Offset fileoffset;

   outdenxyz_kernel<<<dimGrid3d, dimBlock3d>>>(psi, tmpxyz, outstpx, outstpy, outstpz);

   psi2copy.srcPtr = tmpxyz;
   psi2copy.dstPtr = make_cudaPitchedPtr(h_tmpxyz[0][0], Nz * sizeof(double), Nz, Ny);
   psi2copy.extent = make_cudaExtent(Nz * sizeof(double) / outstpz, Ny / outstpy, localNx / outstpx);
   psi2copy.kind = cudaMemcpyDeviceToHost;
   cudaCheckError(cudaMemcpy3D(&psi2copy));

   fileoffset = rank * sizeof(double) * (localNx / outstpx) * (Ny / outstpy) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            h_tmpz[cntk / outstpz] = h_tmpxyz[cnti / outstpx][cntj / outstpy][cntk / outstpz];
         }
         MPI_File_write_at_all(file, fileoffset, h_tmpz, Nz / outstpz, MPI_DOUBLE, MPI_STATUS_IGNORE);
         fileoffset += sizeof(double) * (Nz / outstpz);
      }
   }

   return;
}

__global__ void outdenxyz_kernel(cudaPitchedPtr psi, cudaPitchedPtr psi2, long outstpx, long outstpy, long outstpz) {
   long cnti, cntj, cntk;
   cuDoubleComplex *psirow;
   double *psi2row;
   double tmp;

   for (cnti = TID_Z * outstpx; cnti < d_localNx; cnti += GRID_STRIDE_Z) {
      for (cntj = TID_Y * outstpy; cntj < d_Ny; cntj += GRID_STRIDE_Y) {
         psirow = get_complex_tensor_row(psi, cnti, cntj);
         psi2row = get_double_tensor_row(psi2, cnti / outstpx, cntj / outstpy);

         for (cntk = TID_X * outstpz; cntk < d_Nz; cntk += GRID_STRIDE_X) {
            tmp = cuCabs(psirow[cntk]);
            psi2row[cntk / outstpz] = tmp * tmp;
         }
      }
   }
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/utils/cfg.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on a command
 *    line
 */
int cfg_init(const char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if (! file) return 0;

   cfg_size = 0;
   while (fgets(buf, 256, file) != NULL) {
      if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2)
         cfg_size ++;
   }

   fclose(file);

   return cfg_size;
}

/**
 *    Configuration property value.
 *    key - property
 */
char *cfg_read(const char *key) {
   int i;

   for (i = 0; i < cfg_size; i ++)
      if (! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/utils/cfg.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#ifdef __cplusplus
extern "C" {
#endif

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];

int cfg_init(const char *);
char *cfg_read(const char *);

#ifdef __cplusplus
}
#endif


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/utils/diffint.cu <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

extern "C" {
#include "diffint.cuh"
}

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
__device__ __host__ double simpint(double h, double *f, long N) {
   long cnti;
   double sum, sumi, sumj, sumk;

   sumi = 0.; sumj = 0.; sumk = 0.;

   for(cnti = 1; cnti < N - 1; cnti += 2) {
      sumi += f[cnti];
      sumj += f[cnti - 1];
      sumk += f[cnti + 1];
   }

   sum = sumj + 4. * sumi + sumk;
   if(N % 2 == 0) sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;

   return sum * h / 3.;

   /*int c;
   long cnti;
   double sum;

   sum = f[0];
   for (cnti = 1; cnti < N - 1; cnti ++) {
      c = 2 + 2 * (cnti % 2);
      sum += c * f[cnti];
   }
   sum += f[N - 1];

   return sum * h / 3.;*/
}

double *sum, *sumi, *sumj, *sumk;
double *tsumi, *tsumj, *tsumk;

void simpint_init(long N) {
   sum = alloc_double_vector_device(1);
   sumi = alloc_double_vector_device(1);
   sumj = alloc_double_vector_device(1);
   sumk = alloc_double_vector_device(1);

   long tempsize = ceil(1. * N / CUDA_BLOCK_SIZE / 2);

   tsumi = alloc_double_vector_device(tempsize);
   tsumj = alloc_double_vector_device(tempsize);
   tsumk = alloc_double_vector_device(tempsize);
}

void simpint_destroy() {
   free_double_vector_device(sum);
   free_double_vector_device(sumi);
   free_double_vector_device(sumj);
   free_double_vector_device(sumk);

   free_double_vector_device(tsumi);
   free_double_vector_device(tsumj);
   free_double_vector_device(tsumk);
}

__global__ void simpint2d_kernel(double h, cudaPitchedPtr matrix, double *vector, long N1, long N2) {
   long cnti;
   double *matrixrow;

   for (cnti = TID_X; cnti < N1; cnti += GRID_STRIDE_X) {
      matrixrow = get_double_matrix_row(matrix, cnti);

      vector[cnti] = simpint(h, matrixrow, N2);
   }
}

__global__ void simpint3d_kernel(double h, cudaPitchedPtr tensor, cudaPitchedPtr matrix, long N1, long N2, long N3) {
   long cnti, cntj;
   double *tensorrow, *matrixrow;

   for (cnti = TID_Y; cnti < N1; cnti += GRID_STRIDE_Y) {
      matrixrow = get_double_matrix_row(matrix, cnti);

      for (cntj = TID_X; cntj < N2; cntj += GRID_STRIDE_X) {
         tensorrow = get_double_tensor_row(tensor, cnti, cntj);

         matrixrow[cntj] = simpint(h, tensorrow, N3);
      }
   }
}

double simpint_gpu(double h, double *f, long N) {
   double f_sum;

   dim3 int_dimBlock;
   dim3 int_dimGrid;
   int int_shmemSize;

   int_dimBlock.x = CUDA_BLOCK_SIZE;
   int_dimGrid.x = ceil(1. * N / int_dimBlock.x / 2);
   int_shmemSize = 3 * int_dimBlock.x * sizeof(double);

   simpint1d_kernel1<<<int_dimGrid, int_dimBlock, int_shmemSize>>>(tsumi, tsumj, tsumk, f + 1, f, f + 2, N - 2, 2);
   simpint1d_kernel1<<<1, int_dimBlock, int_shmemSize>>>(sumi, sumj, sumk, tsumi, tsumj, tsumk, int_dimGrid.x, 1);
   simpint1d_kernel2<<<1,1>>>(h, sum, sumi, sumj, sumk, f, N);

   cudaMemcpy(&f_sum, sum, 1 * sizeof(double), cudaMemcpyDeviceToHost);

   return f_sum;
}

__global__ void simpint1d_kernel1(double *sumi, double *sumj, double *sumk, double *ini, double *inj, double *ink, long N, int step) {
   extern __shared__ double psumi[];
   double *psumj = &psumi[blockDim.x];
   double *psumk = &psumi[2 * blockDim.x];
   double tsumi = 0.;
   double tsumj = 0.;
   double tsumk = 0.;

   int tid = threadIdx.x;
   long index = (blockIdx.x*blockDim.x + tid) * step;

   if (index < N) {
      tsumi += ini[index];
      tsumj += inj[index];
      tsumk += ink[index];
   }

   psumi[tid] = tsumi;
   psumj[tid] = tsumj;
   psumk[tid] = tsumk;

   __syncthreads();

   // Start the shared memory loop on the next power of 2 less than the block size.
   // If block size is not a power of 2, accumulate the intermediate sums in the remainder range.
   int floorPow2 = blockDim.x;

   if (floorPow2 & (floorPow2-1)) {
      while (floorPow2 & (floorPow2-1)) {
         floorPow2 &= floorPow2-1;
      }
      if (tid >= floorPow2) {
         psumi[tid - floorPow2] += psumi[tid];
         psumj[tid - floorPow2] += psumj[tid];
         psumk[tid - floorPow2] += psumk[tid];
      }
      __syncthreads();
   }

   for (int activeThreads = floorPow2 >> 1; activeThreads; activeThreads >>= 1) {
      if (tid < activeThreads) {
         psumi[tid] += psumi[tid+activeThreads];
         psumj[tid] += psumj[tid+activeThreads];
         psumk[tid] += psumk[tid+activeThreads];
      }
      __syncthreads();
   }

   if (tid == 0) {
      sumi[blockIdx.x] = psumi[0];
      sumj[blockIdx.x] = psumj[0];
      sumk[blockIdx.x] = psumk[0];
   }
}

__global__ void simpint1d_kernel2(double h, double *sum, double *sumi, double *sumj, double *sumk, double *f, long N) {
   *sum = *sumj + 4. * *sumi + *sumk;
   if(N % 2 == 0) *sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;
   *sum = *sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   dim3 dimBlock(CUDA_BLOCK_SIZE);
   dim3 dimGrid(ceil(1. * N/dimBlock.x));

   diff_kernel<<<dimBlock,dimGrid>>>(h, f, df, N);
}

__global__ void diff_kernel(double h, double *f, double *df, long N) {
   long index = threadIdx.x + blockDim.x * blockIdx.x;

   if (index == 0) {
      df[index] = 0.;
   }

   if (index == 1) {
      df[index] = (f[2] - f[0]) / (2. * h);
   }

   if (index > 1 && index < N - 2) {
      df[index] = (f[index - 2] - 8. * f[index - 1] + 8. * f[index + 1] - f[index + 2]) / (12. * h);
   }

   if (index == N - 2) {
      df[index] = (f[N - 1] - f[N - 3]) / (2. * h);
   }

   if (index == N - 1) {
      df[index] = 0.;
   }

}

/**
 *    Gauss-Legendre N-point quadrature formula.
 */
void gauleg(double x1, double x2, double *x, double *w, long N) {
   long m, j, i;
   double z1, z, xm, xl, pp, p3, p2, p1;

   m = (N + 1) / 2;
   xm = 0.5 * (x2 + x1);
   xl = 0.5 * (x2 - x1);
   for(i = 1; i <= m; i ++) {
      z = cos(4. * atan(1.) * (i - 0.25) / (N + 0.5));
      do {
         p1 = 1.;
         p2 = 0.;
         for(j = 1; j <= N; j ++) {
            p3 = p2;
            p2 = p1;
            p1 = ((2. * j - 1.) * z * p2 - (j - 1.) * p3) / j;
         }
         pp = N * (z * p1 - p2) / (z * z - 1.);
         z1 = z;
         z = z1 - p1 / pp;
      } while (fabs(z - z1) > GAULEG_EPS);
      x[i] = xm - xl * z;
      x[N + 1 - i] = xm + xl * z;
      w[i] = 2. * xl / ((1. - z * z) * pp * pp);
      w[N + 1 - i] = w[i];
   }

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/utils/mem.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "mem.h"

/* Host memory allocation */

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;

   if((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Complex vector allocation
 */
cuDoubleComplex *alloc_complex_vector(long Nx) {
   cuDoubleComplex *vector;

   if((vector = (cuDoubleComplex *) malloc((size_t) (Nx * sizeof(cuDoubleComplex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;

   if((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Complex matrix allocation
 */
cuDoubleComplex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   cuDoubleComplex **matrix;

   if((matrix = (cuDoubleComplex **) malloc((size_t) (Nx * sizeof(cuDoubleComplex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if((matrix[0] = (cuDoubleComplex *) malloc((size_t) (Nx * Ny * sizeof(cuDoubleComplex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;

   if((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Complex tensor allocation
 */
cuDoubleComplex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   cuDoubleComplex ***tensor;

   if((tensor = (cuDoubleComplex ***) malloc((size_t) (Nx * sizeof(cuDoubleComplex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (cuDoubleComplex **) malloc((size_t) (Nx * Ny * sizeof(cuDoubleComplex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (cuDoubleComplex *) malloc((size_t) (Nx * Ny * Nz * sizeof(cuDoubleComplex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/* Host memory release */

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(cuDoubleComplex *vector) {
   free((char *) vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(cuDoubleComplex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(cuDoubleComplex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/* Pinned memory functions */

/**
 *    Pin allocated double matrix
 */
void pin_double_matrix(double **matrix, long Nx, long Ny) {
   if(cudaHostRegister((void *) matrix[0], Nx * Ny * sizeof(double), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Pin allocated complex matrix
 */
void pin_complex_matrix(cuDoubleComplex **matrix, long Nx, long Ny) {
   if(cudaHostRegister((void *) matrix[0], Nx * Ny * sizeof(cuDoubleComplex), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Pin allocated double tensor
 */
void pin_double_tensor(double ***tensor, long Nx, long Ny, long Nz) {
   if(cudaHostRegister((void *) tensor[0][0], Nx * Ny * Nz * sizeof(double), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Pin allocated complex tensor
 */
void pin_complex_tensor(cuDoubleComplex ***tensor, long Nx, long Ny, long Nz) {
   if(cudaHostRegister((void *) tensor[0][0], Nx * Ny * Nz * sizeof(cuDoubleComplex), cudaHostRegisterMapped) != cudaSuccess) {
      fprintf(stderr, "Failed to pin memory for complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/* Mapped memory functions */

/**
 *    Map pinned double matrix
 */
struct cudaPitchedPtr map_double_matrix(double **tensor, long Nx, long Ny) {
   double *d_tensor;

   if(cudaHostGetDevicePointer((void **) &d_tensor, tensor[0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for double matrix in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_tensor, Ny * sizeof(double), Ny * sizeof(double), Nx);
}

/**
 *    Map pinned complex matrix
 */
struct cudaPitchedPtr map_complex_matrix(cuDoubleComplex **matrix, long Nx, long Ny) {
   cuDoubleComplex *d_matrix;

   if(cudaHostGetDevicePointer((void **) &d_matrix, matrix[0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for complex matrix in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_matrix, Ny * sizeof(cuDoubleComplex), Ny * sizeof(cuDoubleComplex), Nx);
}

/**
 *    Map pinned double tensor
 */
struct cudaPitchedPtr map_double_tensor(double ***tensor, long Nx, long Ny, long Nz) {
   double *d_tensor;

   if(cudaHostGetDevicePointer((void **) &d_tensor, tensor[0][0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for double tensor in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_tensor, Nz * sizeof(double), Nz * sizeof(double), Ny);
}

/**
 *    Map pinned complex tensor
 */
struct cudaPitchedPtr map_complex_tensor(cuDoubleComplex ***tensor, long Nx, long Ny, long Nz) {
   cuDoubleComplex *d_tensor;

   if(cudaHostGetDevicePointer((void **) &d_tensor, tensor[0][0], 0) != cudaSuccess) {
      fprintf(stderr, "Failed to get device pointer for complex tensor in mapped memory.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return make_cudaPitchedPtr(d_tensor, Nz * sizeof(cuDoubleComplex), Nz * sizeof(cuDoubleComplex), Ny);
}

/* Pinned/mapped memory release */

/**
 *    Free pinned/mapped double matrix
 */
void free_pinned_double_matrix(double **matrix) {
   if (cudaHostUnregister(matrix[0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_double_matrix(matrix);
}

/**
 *    Free pinned/mapped complex matrix
 */
void free_pinned_complex_matrix(cuDoubleComplex **matrix) {
   if (cudaHostUnregister(matrix[0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_complex_matrix(matrix);
}

/**
 *    Free pinned/mapped double tensor
 */
void free_pinned_double_tensor(double ***tensor) {
   if (cudaHostUnregister(tensor[0][0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_double_tensor(tensor);
}

/**
 *    Free pinned/mapped complex tensor
 */
void free_pinned_complex_tensor(cuDoubleComplex ***tensor) {
   if (cudaHostUnregister(tensor[0][0]) != cudaSuccess) {
      fprintf(stderr, "Failed to unregister pinned memory for complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   free_complex_tensor(tensor);
}

/* CUDA memory functions */

/**
 *    Double vector allocation on CUDA device
 */
double *alloc_double_vector_device(long Nx) {
   double *vector;

   if(cudaMalloc((void**) &vector, Nx * sizeof(double)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA double vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Complex vector allocation on CUDA device
 */
cuDoubleComplex *alloc_complex_vector_device(long Nx) {
   cuDoubleComplex *vector;

   if(cudaMalloc((void**) &vector, Nx * sizeof(cuDoubleComplex)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA complex vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Double matrix allocation on CUDA device
 */
struct cudaPitchedPtr alloc_double_matrix_device(long Nx, long Ny) {
   struct cudaPitchedPtr matrix;

   if(cudaMalloc3D(&matrix, make_cudaExtent(Ny * sizeof(double), Nx, 1)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return matrix;
}

/**
 *    Complex matrix allocation on CUDA device
 */
struct cudaPitchedPtr alloc_complex_matrix_device(long Nx, long Ny) {
   struct cudaPitchedPtr matrix;

   if(cudaMalloc3D(&matrix, make_cudaExtent(Ny * sizeof(cuDoubleComplex), Nx, 1)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return matrix;
}

/**
 *    Double tensor allocation on CUDA device
 */
struct cudaPitchedPtr alloc_double_tensor_device(long Nx, long Ny, long Nz) {
   struct cudaPitchedPtr tensor;

   if(cudaMalloc3D(&tensor, make_cudaExtent(Nz * sizeof(double), Ny, Nx)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return tensor;
}

/**
 *    Complex tensor allocation on CUDA device
 */
struct cudaPitchedPtr alloc_complex_tensor_device(long Nx, long Ny, long Nz) {
   struct cudaPitchedPtr tensor;

   if(cudaMalloc3D(&tensor, make_cudaExtent(Nz * sizeof(cuDoubleComplex), Ny, Nx)) != cudaSuccess) {
      fprintf(stderr, "Failed to allocate device memory for the CUDA complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }

   return tensor;
}

/**
 *    Free double vector on CUDA device
 */
void free_double_vector_device(double *vector) {
   if (cudaFree(vector) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for double vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free complex vector on CUDA device
 */
void free_complex_vector_device(cuDoubleComplex *vector) {
   if (cudaFree(vector) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for complex vector.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free double matrix on CUDA device
 */
void free_double_matrix_device(struct cudaPitchedPtr matrix) {
   if (cudaFree(matrix.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for double matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free complex matrix on CUDA device
 */
void free_complex_matrix_device(struct cudaPitchedPtr matrix) {
   if (cudaFree(matrix.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for complex matrix.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free double tensor on CUDA device
 */
void free_double_tensor_device(struct cudaPitchedPtr tensor) {
   if (cudaFree(tensor.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for double tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}

/**
 *    Free complex tensor on CUDA device
 */
void free_complex_tensor_device(struct cudaPitchedPtr tensor) {
   if (cudaFree(tensor.ptr) != cudaSuccess) {
      fprintf(stderr, "Failed to free device memory for complex tensor.\n");
      cudaError_t error = cudaGetLastError();
      fprintf(stderr, "CUDA error: %s\n", cudaGetErrorString(error));
      exit(EXIT_FAILURE);
   }
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/utils/mem.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <cuda_runtime.h>
#include <cuComplex.h>


#ifdef __cplusplus
extern "C" {
#endif

/* Host memory allocation */
double *alloc_double_vector(long);
cuDoubleComplex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
cuDoubleComplex **alloc_complex_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
cuDoubleComplex ***alloc_complex_tensor(long, long, long);

/* Host memory release */
void free_double_vector(double *);
void free_complex_vector(cuDoubleComplex *);
void free_double_matrix(double **);
void free_complex_matrix(cuDoubleComplex **);
void free_double_tensor(double ***);
void free_complex_tensor(cuDoubleComplex ***);

/* Pinned memory functions */
void pin_double_matrix(double **, long, long);
void pin_complex_matrix(cuDoubleComplex **, long, long);
void pin_double_tensor(double ***, long, long, long);
void pin_complex_tensor(cuDoubleComplex ***, long, long, long);

/* Mapped memory functions */
struct cudaPitchedPtr map_double_matrix(double **, long, long);
struct cudaPitchedPtr map_complex_matrix(cuDoubleComplex **, long, long);
struct cudaPitchedPtr map_double_tensor(double ***, long, long, long);
struct cudaPitchedPtr map_complex_tensor(cuDoubleComplex ***, long, long, long);

/* Pinned/mapped memory release */
void free_pinned_double_matrix(double **);
void free_pinned_complex_matrix(cuDoubleComplex **);
void free_pinned_double_tensor(double ***);
void free_pinned_complex_tensor(cuDoubleComplex ***);

/* CUDA memory allocation */
double *alloc_double_vector_device(long);
cuDoubleComplex *alloc_complex_vector_device(long);
struct cudaPitchedPtr alloc_double_matrix_device(long, long);
struct cudaPitchedPtr alloc_complex_matrix_device(long, long);
struct cudaPitchedPtr alloc_double_tensor_device(long, long, long);
struct cudaPitchedPtr alloc_complex_tensor_device(long, long, long);

/* CUDA memory release */
void free_double_vector_device(double *);
void free_complex_vector_device(cuDoubleComplex *);
void free_double_matrix_device(struct cudaPitchedPtr);
void free_complex_matrix_device(struct cudaPitchedPtr);
void free_double_tensor_device(struct cudaPitchedPtr);
void free_complex_tensor_device(struct cudaPitchedPtr);

#ifdef __cplusplus
}
#endif


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/utils/tran.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "tran.h"

struct tran_params init_transpose_double(int nprocs, long localNx, long localNy, long Ny, long Nz, void *send_buf, size_t send_pitch, void *recv_buf,  size_t recv_pitch) {
   long cnti;
   MPI_Datatype tran_double_type;
   MPI_Datatype lxyz_double_type, xlyz_double_type;
   int *orig_cnts, *tran_cnts;
   int *orig_displ, *tran_displ;
   MPI_Datatype *orig_types, *tran_types;
   MPI_Request *send_req, *recv_req;
   struct tran_params tran;

   MPI_Type_contiguous(localNy * (send_pitch / sizeof(double)), MPI_DOUBLE, &tran_double_type);
   MPI_Type_commit(&tran_double_type);

   MPI_Type_create_hvector(localNx, 1, Ny * send_pitch, tran_double_type, &lxyz_double_type);
   MPI_Type_create_hvector(localNx, 1, localNy * recv_pitch, tran_double_type, &xlyz_double_type);
   MPI_Type_commit(&lxyz_double_type);
   MPI_Type_commit(&xlyz_double_type);

   orig_cnts = (int *) malloc(nprocs * sizeof(int));
   tran_cnts = (int *) malloc(nprocs * sizeof(int));

   orig_displ = (int *) malloc(nprocs * sizeof(int));
   tran_displ = (int *) malloc(nprocs * sizeof(int));

   orig_types = (MPI_Datatype *) malloc(nprocs * sizeof(MPI_Datatype));
   tran_types = (MPI_Datatype *) malloc(nprocs * sizeof(MPI_Datatype));

   send_req = (MPI_Request *) malloc(nprocs * sizeof(MPI_Request));
   recv_req = (MPI_Request *) malloc(nprocs * sizeof(MPI_Request));

   for (cnti = 0; cnti < nprocs; cnti ++) {
      orig_cnts[cnti] = 1;
      tran_cnts[cnti] = 1;

      orig_displ[cnti] = cnti * localNy * send_pitch;
      tran_displ[cnti] = cnti * localNx * localNy * recv_pitch;

      orig_types[cnti] = lxyz_double_type;
      tran_types[cnti] = xlyz_double_type;
   }

   tran.nprocs = nprocs;
   tran.orig_buf = send_buf;
   tran.tran_buf = recv_buf;
   tran.orig_cnts = orig_cnts;
   tran.tran_cnts = tran_cnts;
   tran.orig_displ = orig_displ;
   tran.tran_displ = tran_displ;
   tran.orig_types = orig_types;
   tran.tran_types = tran_types;
   tran.send_req = send_req;
   tran.recv_req = recv_req;

   return tran;
}

struct tran_params init_transpose_complex(int nprocs, long localNx, long localNy, long Ny, long Nz, void *send_buf, size_t send_pitch, void *recv_buf,  size_t recv_pitch) {
   long cnti;
   MPI_Datatype tran_complex_type;
   MPI_Datatype lxyz_complex_type, xlyz_complex_type;
   int *orig_send_cnts, *tran_recv_cnts;
   int *orig_displ, *tran_displ;
   MPI_Datatype *orig_types, *tran_types;
   MPI_Request *send_req, *recv_req;
   struct tran_params tran;

   MPI_Type_contiguous(localNy * (send_pitch / sizeof(cuDoubleComplex)), MPI_C_DOUBLE_COMPLEX, &tran_complex_type);
   MPI_Type_commit(&tran_complex_type);

   MPI_Type_create_hvector(localNx, 1, Ny * send_pitch, tran_complex_type, &lxyz_complex_type);
   MPI_Type_create_hvector(localNx, 1, localNy * recv_pitch, tran_complex_type, &xlyz_complex_type);
   MPI_Type_commit(&lxyz_complex_type);
   MPI_Type_commit(&xlyz_complex_type);

   orig_send_cnts = (int *) malloc(nprocs * sizeof(int));
   tran_recv_cnts = (int *) malloc(nprocs * sizeof(int));

   orig_displ = (int *) malloc(nprocs * sizeof(int));
   tran_displ = (int *) malloc(nprocs * sizeof(int));

   orig_types = (MPI_Datatype *) malloc(nprocs * sizeof(MPI_Datatype));
   tran_types = (MPI_Datatype *) malloc(nprocs * sizeof(MPI_Datatype));

   send_req = (MPI_Request *) malloc(nprocs * sizeof(MPI_Request));
   recv_req = (MPI_Request *) malloc(nprocs * sizeof(MPI_Request));

   for (cnti = 0; cnti < nprocs; cnti ++) {
      orig_send_cnts[cnti] = 1;
      tran_recv_cnts[cnti] = 1;

      orig_displ[cnti] = cnti * localNy * send_pitch;
      tran_displ[cnti] = cnti * localNx * localNy * recv_pitch;

      orig_types[cnti] = lxyz_complex_type;
      tran_types[cnti] = xlyz_complex_type;
   }

   tran.nprocs = nprocs;
   tran.orig_buf = send_buf;
   tran.tran_buf = recv_buf;
   tran.orig_cnts = orig_send_cnts;
   tran.tran_cnts = tran_recv_cnts;
   tran.orig_displ = orig_displ;
   tran.tran_displ = tran_displ;
   tran.orig_types = orig_types;
   tran.tran_types = tran_types;
   tran.send_req = send_req;
   tran.recv_req = recv_req;

   return tran;
}

void transpose(struct tran_params tran) {
   long cnti;

   for (cnti = 0; cnti < tran.nprocs; cnti++) {
      MPI_Irecv(((char *)tran.tran_buf) + tran.tran_displ[cnti], 1, tran.tran_types[cnti], cnti, 0, MPI_COMM_WORLD, &(tran.recv_req[cnti]));
      MPI_Isend(((char *)tran.orig_buf) + tran.orig_displ[cnti], 1, tran.orig_types[cnti], cnti, 0, MPI_COMM_WORLD, &(tran.send_req[cnti]));
   }
   for (cnti = 0; cnti < tran.nprocs; cnti++) {
      MPI_Wait(&(tran.recv_req[cnti]), MPI_STATUSES_IGNORE);
      MPI_Wait(&(tran.send_req[cnti]), MPI_STATUSES_IGNORE);
   }

   //MPI_Alltoallw(tran.orig_buf, tran.orig_cnts, tran.orig_displ, tran.orig_types, tran.tran_buf, tran.tran_cnts, tran.tran_displ, tran.tran_types, MPI_COMM_WORLD);
}

void transpose_back(struct tran_params tran) {
   long cnti;

   for (cnti = 0; cnti < tran.nprocs; cnti++) {
      MPI_Irecv(((char *)tran.orig_buf) + tran.orig_displ[cnti], 1, tran.orig_types[cnti], cnti, 0, MPI_COMM_WORLD, &(tran.recv_req[cnti]));
      MPI_Isend(((char *)tran.tran_buf) + tran.tran_displ[cnti], 1, tran.tran_types[cnti], cnti, 0, MPI_COMM_WORLD, &(tran.send_req[cnti]));
   }
   for (cnti = 0; cnti < tran.nprocs; cnti++) {
      MPI_Wait(&(tran.recv_req[cnti]), MPI_STATUSES_IGNORE);
      MPI_Wait(&(tran.send_req[cnti]), MPI_STATUSES_IGNORE);
   }

   //MPI_Alltoallw(tran.tran_buf, tran.tran_cnts, tran.tran_displ, tran.tran_types, tran.orig_buf, tran.orig_cnts, tran.orig_displ, tran.orig_types, MPI_COMM_WORLD);
}

void free_transpose(struct tran_params tran) {
   free(tran.orig_cnts);
   free(tran.tran_cnts);

   free(tran.orig_displ);
   free(tran.tran_displ);

   free(tran.orig_types);
   free(tran.tran_types);

   free(tran.send_req);
   free(tran.recv_req);
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI-CUDA/src/utils/tran.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#ifndef TRAN_H
#define TRAN_H

#include <stdio.h>
#include <cuda_runtime.h>
#include <mpi.h>
#include "mem.h"

#ifdef __cplusplus
extern "C" {
#endif

struct tran_params {
   void *orig_buf, *tran_buf;
   int *orig_cnts, *tran_cnts;
   int *orig_displ, *tran_displ;
   MPI_Datatype *orig_types, *tran_types;
   int nprocs;
   MPI_Request *send_req, *recv_req;
};

struct tran_params init_transpose_double(int, long, long, long, long, void *, size_t, void *, size_t);
struct tran_params init_transpose_complex(int, long, long, long, long, void *, size_t, void *, size_t);

void transpose(struct tran_params);
void transpose_back(struct tran_params);

void free_transpose(struct tran_params);

#ifdef __cplusplus
}
#endif

#endif /* TRAN_H */


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/imag3d-mpi/imag3d-mpi.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "imag3d-mpi.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *filerms;
   MPI_File mpifile;
   char filename[MAX_FILENAME_SIZE];
   int nthreads, rankNx2;
   long offsetNx2;
   long cnti;
   double norm, mu, en;
   double *rms;
   double **cbeta;
   double ***psi, ***psi_t;
   double ***dpsi, ***dpsi_t;
   double ***psidd2;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
   double **outx, **outy, **outz;
   double ***outxy, ***outxz, ***outyz;
   double ***outxyz;
   fftw_complex *psidd2fft;
   double psi2;

   int provided;
   MPI_Init_thread(&argc, &argv, MPI_THREAD_FUNNELED, &provided);
   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
   MPI_Comm_size(MPI_COMM_WORLD, &nprocs);

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   assert(Nx % nprocs == 0);
   assert(Ny % nprocs == 0);

   localNx = Nx / nprocs;
   localNy = Ny / nprocs;
   offsetNx = rank * localNx;
   offsetNy = rank * localNy;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   rankNx2 = Nx2 / localNx;
   offsetNx2 = Nx2 % localNx;

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(localNx, Ny, Nz);
   potdd = alloc_double_tensor(localNy, Nx, Nz);
   psi = alloc_double_tensor(localNx, Ny, Nz);
   psi_t = alloc_double_tensor(Nx, localNy, Nz);
   psidd2 = alloc_double_tensor(localNx, Ny, 2 * (Nz2 + 1));

   dpsi = alloc_double_tensor(localNx, Ny, Nz);
   dpsi_t = psi_t;

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta = alloc_double_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);

   psidd2fft = alloc_fftw_complex_vector(localNx * Ny * (Nz2 + 1));

   outx = alloc_double_matrix(localNx, 2);
   outy = alloc_double_matrix(localNy, 2);
   outz = alloc_double_matrix(Nz, 2); // Because rank 0 will assemble outz
   outxy = alloc_double_tensor(localNx, Ny, 3);
   outxz = alloc_double_tensor(localNx, Nz, 3);
   outyz = alloc_double_tensor((rank == rankNx2) ? Ny : localNy, Nz, 3);
   outxyz = dpsi;

   if (rank == 0) {
      if (output != NULL) {
         sprintf(filename, "%s.txt", output);
         out = fopen(filename, "w");
      } else out = stdout;
   } else out = fopen("/dev/null", "w");

   if (rank == 0) {
      if (rmsout != NULL) {
         sprintf(filename, "%s.txt", rmsout);
         filerms = fopen(filename, "w");
      } else filerms = NULL;
   } else filerms = fopen("/dev/null", "w");


   if (opt == 2) par = 2.;
   else par = 1.;

   fprintf(out, " Imaginary time propagation 3D,   OPTION = %d, OMP_NUM_THREADS = %d, MPI_NUM_PROCS = %d\n\n", opt, nthreads, nprocs);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   fftw_init_threads();
   fftw_mpi_init();
   fftw_plan_with_nthreads(nthreads);

   long n[] = { Nx, Ny, Nz };
   plan_forward = fftw_mpi_plan_many_dft_r2c(3, n, 1, localNx, localNy, psidd2[0][0], psidd2fft, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_OUT);
   plan_backward = fftw_mpi_plan_many_dft_c2r(3, n, 1, localNy, localNx, psidd2fft, psidd2[0][0], MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);

   // Alternately, FFT plans can be created in this way if the block sizes are the same.
   //plan_forward = fftw_mpi_plan_dft_r2c_3d(Nx, Ny, Nz, **psidd2, psidd2fft, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_OUT);
   //plan_backward = fftw_mpi_plan_dft_c2r_3d(Nx, Ny, Nz, psidd2fft, **psidd2, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);

   plan_transpose_x = fftw_mpi_plan_many_transpose(Nx, Ny * Nz, 1, localNx, localNy * Nz, **psi, **psi_t, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_OUT);
   plan_transpose_y = fftw_mpi_plan_many_transpose(Ny * Nz, Nx, 1, localNy * Nz, localNx, **psi_t, **psi, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);
   plan_transpose_dpsi = fftw_mpi_plan_many_transpose(Ny * Nz, Nx, 1, localNy * Nz, localNx, **dpsi_t, **dpsi, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);

   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(*tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj);


   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);

   psi2 = psi[offsetNx2][Ny2][Nz2] * psi[offsetNx2][Ny2][Nz2];
   MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);

   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (initout != NULL) {
      sprintf(filename, "%s.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(psi, outxyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(psi, outxy, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(psi, outxz, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(psi_t, outyz, *tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(psi, outxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(psi, outxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(psi, outyz, mpifile);
      MPI_File_close(&mpifile);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g0 / (double) Nstp;
      double gd_stp = par * gd0 / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2, psidd2fft);
         calcluy(psi, cbeta);
         calcluz(psi, cbeta);
         calclux(psi_t, cbeta);
         calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
      psi2 = psi[offsetNx2][Ny2][Nz2] * psi[offsetNx2][Ny2][Nz2];
      MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }
      if (Nstpout != NULL) {
         sprintf(filename, "%s.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxyz(psi, outxyz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_x.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_y.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xy.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxy(psi, outxy, *tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxz(psi, outxz, *tmpyi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenyz(psi_t, outyz, *tmpxi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_xy0.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xy(psi, outxy, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_x0z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xz(psi, outxz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_0yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2yz(psi, outyz, mpifile);
         MPI_File_close(&mpifile);
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }
   //  -----------------------------------------------------------NPAS
   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calclux(psi_t, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
   psi2 = psi[offsetNx2][Ny2][Nz2] * psi[offsetNx2][Ny2][Nz2];
   MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Npasout != NULL) {
      sprintf(filename, "%s.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(psi, outxyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(psi, outxy, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(psi, outxz, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(psi_t, outyz, *tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(psi, outxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(psi, outxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(psi, outyz, mpifile);
      MPI_File_close(&mpifile);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calclux(psi_t, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
   psi2 = psi[offsetNx2][Ny2][Nz2] * psi[offsetNx2][Ny2][Nz2];
   MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(psi, outxyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(psi, outxy, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(psi, outxz, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(psi_t, outyz, *tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(psi, outxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(psi, outxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(psi, outyz, mpifile);
      MPI_File_close(&mpifile);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_double_tensor(pot);
   free_double_tensor(potdd);
   free_double_tensor(psi);
   free_double_tensor(psi_t);
   free_double_tensor(psidd2);

   free_double_tensor(dpsi);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_matrix(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);
   fftw_destroy_plan(plan_transpose_x);
   fftw_destroy_plan(plan_transpose_y);
   fftw_destroy_plan(plan_transpose_dpsi);

   free_fftw_complex_vector(psidd2fft);

   free_double_matrix(outx);
   free_double_matrix(outy);
   free_double_matrix(outz);
   free_double_tensor(outxy);
   free_double_tensor(outxz);
   free_double_tensor(outyz);

   fftw_mpi_cleanup();

   MPI_Finalize();

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double ***psi) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   #pragma omp parallel for private(cntk)
   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   #pragma omp parallel for private(cnti, cntj, cntk, tmp)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmp = exp(- 0.5 * (vgamma * x2[offsetNx + cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
            psi[cnti][cntj][cntk] = tmp / cpsi;
         }
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[offsetNx + cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   Az0 = 1. + dt / dz2;

   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   Az0r = 1. - dt / dz2;

   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   Az = - 0.5 * dt / dz2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = Nx2; cnti < Nx; cnti ++) kx[cnti] = (cnti - Nx) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = Ny2; cntj < Ny; cntj ++) ky[cntj] = (cntj - Ny) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = Nz2; cntk < Nz; cntk ++) kz[cntk] = (cntk - Nz) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < localNy; cntj ++) ky2[cntj] = ky[offsetNy + cntj] * ky[offsetNy + cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   #pragma omp parallel for private(cnti, cntj, cntk, xk)
   for (cntj = 0; cntj < localNy; cntj ++) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cntj][cnti][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }

   if (rank == 0) {
      potdd[0][0][0] = 0.;
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double tmp;
   void *sendbuf;

   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmpz[threadid][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *norm = sqrt(simpint(dx, *tmpx, Nx));
   }

   MPI_Bcast(norm, 1, MPI_DOUBLE, 0, MPI_COMM_WORLD);
   tmp = 1. / *norm;

   #pragma omp for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psi[cnti][cntj][cntk] *= tmp;
         }
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    psi_t       - array with the transposed wave function values
 *    dpsi      - temporary array
 *    dpsi_t    - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 *    tmpzj     - temporary array
 */
void calcmuen(double *mu, double *en, double ***psi, double ***psi_t, double ***dpsi, double ***dpsi_t, double ***psidd2, fftw_complex *psidd2fft, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, dpsi2;
   void *sendbuf;

   calcpsidd2(psi, psidd2, psidd2fft);

   fftw_execute(plan_transpose_x);

   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = psi_t[cnti][cntj][cntk];
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for (cnti = 0; cnti < Nx; cnti ++) {
               dpsi_t[cnti][cntj][cntk] = tmpxj[threadid][cnti] * tmpxj[threadid][cnti];
            }
         }
      }
   }

   fftw_execute(plan_transpose_dpsi);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = psi[cnti][cntj][cntk];
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for (cntj = 0; cntj < Ny; cntj ++) {
               dpsi[cnti][cntj][cntk] += tmpyj[threadid][cntj] * tmpyj[threadid][cntj];
            }
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = psi[cnti][cntj][cntk];
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for (cntk = 0; cntk < Nz; cntk ++) {
               dpsi[cnti][cntj][cntk] += tmpzj[threadid][cntk] * tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               psi2lin = psi2 * g;
               psidd2lin = psidd2[cnti][cntj][cntk] * gd;
               dpsi2 = dpsi[cnti][cntj][cntk];
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin + psidd2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         (*tmpxi)[cnti] = simpint(dy, tmpyi[threadid], Ny);
         (*tmpxj)[cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }

   MPI_Barrier(MPI_COMM_WORLD);

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpxi;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpxi, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);
   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpxj;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpxj, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *mu = simpint(dx, *tmpxi, Nx);
      *en = simpint(dx, *tmpxj, Nx);
   }

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double ***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   long last = 0;
   double *psidd2tmp = (double *) psidd2fft;

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
      }
   }

   fftw_execute(plan_forward);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cntj = 0; cntj < localNy; cntj ++) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz2 + 1; cntk ++) {
            psidd2fft[cntj * Nx * (Nz2 + 1) + cnti * (Nz2 + 1) + cntk][0] *= potdd[cntj][cnti][cntk];
            psidd2fft[cntj * Nx * (Nz2 + 1) + cnti * (Nz2 + 1) + cntk][1] *= potdd[cntj][cnti][cntk];
         }
      }
   }

   fftw_execute(plan_backward);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] /= (Nx * Ny * Nz);
         }
      }
   }

   if (nprocs > 1) {
      if (rank == 0) {
         MPI_Send(psidd2[0][0], Ny * Nz, MPI_DOUBLE, nprocs - 1, 0, MPI_COMM_WORLD);
      } else if (rank == nprocs - 1) {
         MPI_Recv(psidd2tmp, Ny * Nz, MPI_DOUBLE, 0, 0, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
         last = 1;
      }
   } else {
      psidd2tmp = psidd2[0][0];
      last = 1;
   }

   if (rank == nprocs - 1) {
      #pragma omp parallel for private(cntj, cntk)
      for (cntj = 0; cntj < Ny - 1; cntj ++) {
         for (cntk = 0; cntk < Nz - 1; cntk ++) {
            psidd2[localNx - 1][cntj][cntk] = psidd2tmp[cntj * Nz + cntk];
         }
      }
   }

   #pragma omp parallel for private(cnti, cntk)
   for (cnti = 0; cnti < localNx - last; cnti ++) {
      for (cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[cnti][Ny - 1][cntk] = psidd2[cnti][0][cntk];
      }
   }

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < localNx - last; cnti ++) {
      for (cntj = 0; cntj < Ny - 1; cntj ++) {
         psidd2[cnti][cntj][Nz - 1] = psidd2[cnti][cntj][0];
      }
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms   - root mean square radius
 *    psi   - array with the wave function values
 *    psi_t - array with the transposed wave function values
 *    tmpx  - temporary array
 *    tmpy  - temporary array
 *    tmpz  - temporary array
 */
void calcrms(double *rms, double ***psi, double ***psi_t, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;
   void *sendbuf;

   fftw_execute(plan_transpose_x);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               psi2 = psi_t[cnti][cntj][cntk] * psi_t[cnti][cntj][cntk];
               tmpx[threadid][cnti] = x2[cnti] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dx, tmpx[threadid], Nx);
         }
         (*tmpy)[cntj] = simpint(dz, tmpz[threadid], Nz);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpy;
   MPI_Gather(sendbuf, localNy, MPI_DOUBLE, *tmpy, localNy, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[1] = sqrt(simpint(dy, *tmpy, Ny));
   }

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               tmpy[threadid][cntj] = y2[cntj] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dy, tmpy[threadid], Ny);
         }
         (*tmpx)[cnti] = simpint(dz, tmpz[threadid], Nz);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[2] = sqrt(simpint(dx, *tmpx, Nx));
   }

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               tmpz[threadid][cntk] = z2[cntk] * psi2;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[3] = sqrt(simpint(dx, *tmpx, Nx));
      rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);
   }

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double ***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin + psidd2lin);
            psi[cnti][cntj][cntk] *= exp(- tmp);
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi_t - array with the wave function values (transposed)
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double ***psi_t, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;

   fftw_execute(plan_transpose_x);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi_t[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi_t[cnti + 1][cntj][cntk] + Ax0r * psi_t[cnti][cntj][cntk] - Ax * psi_t[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi_t[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi_t[cnti + 1][cntj][cntk] = calphax[cnti] * psi_t[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi_t[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }

   fftw_execute(plan_transpose_y);

   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }

   return;
}

void outdenx(double ***psi, double **outx, double *tmpy, double *tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 2 * sizeof(double) * (localNx / outstpx);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      outx[cnti / outstpx][0] = x[offsetNx + cnti];
      outx[cnti / outstpx][1] = simpint(dy, tmpy, Ny);
   }

   MPI_File_write_at_all(file, fileoffset, *outx, (localNx / outstpx) * 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
}

void outdeny(double ***psi_t, double **outy, double *tmpx, double *tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 2 * sizeof(double) * (localNy / outstpy);

   fftw_execute(plan_transpose_x);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi_t[cnti][cntj][cntk] * psi_t[cnti][cntj][cntk];
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      outy[cntj / outstpy][0] = y[offsetNy + cntj];
      outy[cntj / outstpy][1] = simpint(dx, tmpx, Nx);
   }

   MPI_File_write_at_all(file, fileoffset, *outy, (localNy / outstpy) * 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
}

void outdenz(double ***psi, double **outz, double *tmpx, double *tmpy, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;
   void *sendbuf;

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpx[cnti] = simpint(dy, tmpy, Ny);
      }

      MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

      if (rank == 0) {
         outz[cntk / outstpz][0] = z[cntk];
         outz[cntk / outstpz][1] = simpint(dx, tmpx, Nx);
      }
   }

   if (rank == 0) {
      fileoffset = 0;
      MPI_File_write_at(file, fileoffset, *outz, (Nz / outstpz) * 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
   }
}

void outdenxy(double ***psi, double ***outxy, double *tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         outxy[cnti / outstpx][cntj / outstpy][0] = x[offsetNx + cnti];
         outxy[cnti / outstpx][cntj / outstpy][1] = y[cntj];
         outxy[cnti / outstpx][cntj / outstpy][2] = simpint(dz, tmpz, Nz);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxy, (localNx / outstpx) * (Ny / outstpy) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outdenxz(double ***psi, double ***outxz, double *tmpy, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         outxz[cnti / outstpx][cntk / outstpz][0] = x[offsetNx + cnti];
         outxz[cnti / outstpx][cntk / outstpz][1] = z[cntk];
         outxz[cnti / outstpx][cntk / outstpz][2] = simpint(dy, tmpy, Ny);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxz, (localNx / outstpx) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outdenyz(double ***psi_t, double ***outyz, double *tmpx, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNy / outstpy) * (Nz / outstpz);

   fftw_execute(plan_transpose_x);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi_t[cnti][cntj][cntk] * psi_t[cnti][cntj][cntk];
         }
         outyz[cntj / outstpy][cntk / outstpz][0] = y[offsetNy + cntj];
         outyz[cntj / outstpy][cntk / outstpz][1] = z[cntk];
         outyz[cntj / outstpy][cntk / outstpz][2] = simpint(dx, tmpx, Nx);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outyz, (localNy / outstpy) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
}

void outpsi2xy(double ***psi, double ***outxy, MPI_File file) {
   long cnti, cntj;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         outxy[cnti / outstpx][cntj / outstpy][0] = x[offsetNx + cnti];
         outxy[cnti / outstpx][cntj / outstpy][1] = y[cntj];
         outxy[cnti / outstpx][cntj / outstpy][2] = psi[cnti][cntj][Nz2] * psi[cnti][cntj][Nz2];
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxy, (localNx / outstpx) * (Ny / outstpy) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outpsi2xz(double ***psi, double ***outxz, MPI_File file) {
   long cnti, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         outxz[cnti / outstpx][cntk / outstpz][0] = x[offsetNx + cnti];
         outxz[cnti / outstpx][cntk / outstpz][1] = z[cntk];
         outxz[cnti / outstpx][cntk / outstpz][2] = psi[cnti][Ny2][cntk] * psi[cnti][Ny2][cntk];
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxz, (localNx / outstpx) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outpsi2yz(double ***psi, double ***outyz, MPI_File file) {
   long cntj, cntk;
   int rankNx2, offsetNx2;
   MPI_Offset fileoffset;

   rankNx2 = Nx2 / localNx;
   offsetNx2 = Nx2 % localNx;

   fileoffset = 0;

   if (rank == rankNx2) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            outyz[cntj / outstpy][cntk / outstpz][0] = y[cntj];
            outyz[cntj / outstpy][cntk / outstpz][1] = z[cntk];
            outyz[cntj / outstpy][cntk / outstpz][2] = psi[offsetNx2][cntj][cntk] * psi[offsetNx2][cntj][cntk];
         }
      }

      MPI_File_write_at(file, fileoffset, **outyz, (localNy / outstpy) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
   }
}

void outdenxyz(double ***psi, double ***outxyz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   // MPI IO returns error if the array is too large. As a workaround, we write just Ny * Nz at a time.

   //fileoffset = rank * sizeof(double) * localNx * Ny * Nz;
   fileoffset = rank * sizeof(double) * localNx * Ny * Nz;

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            //outxyz[cnti][cntj][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            outxyz[0][cntj][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
      }

      MPI_File_write_at_all(file, fileoffset, **outxyz, (Ny / outstpy) * (Nz / outstpz), MPI_DOUBLE, MPI_STATUS_IGNORE);
      fileoffset += (Ny / outstpy) * (Nz / outstpz) * sizeof(double);
   }

   //MPI_File_write_at_all(file, fileoffset, **outxyz, (localNx / outstpx) * (Ny / outstpy) * (Nz / outstpz), MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/imag3d-mpi/imag3d-mpi.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#include <math.h>
#include <fftw3.h>
#include <fftw3-mpi.h>
#include <omp.h>
#include <sys/time.h>
#include <mpi.h>

#define MAX(a, b, c)       (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE  256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
/* #define FFT_FLAG FFTW_ESTIMATE */

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny, Nz;
int rank, nprocs;
long localNx, localNy, offsetNx, offsetNy;
long Nx2, Ny2, Nz2;
double g, g0, gd, gd0;
double aho, as, add;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double vnu, vlambda, vgamma;
double par;
double pi, cutoff;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;
double ***potdd;

double Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double *calphax, *calphay, *calphaz;
double *cgammax, *cgammay, *cgammaz;

fftw_plan plan_forward, plan_backward;
fftw_plan plan_transpose_x, plan_transpose_y, plan_transpose_dpsi;

void readpar(void);
void initpsi(double ***psi);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double ***, double **, double **, double **);
void calcmuen(double *, double *, double ***, double ***, double ***, double ***, double ***, fftw_complex *, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double ***, double ***, fftw_complex *);
void calcrms(double *, double ***, double ***, double **, double **, double **);
void calcnu(double ***, double ***, fftw_complex *);
void calclux(double ***, double **);
void calcluy(double ***, double **);
void calcluz(double ***, double **);

void outdenx(double ***, double **, double *, double *, MPI_File);
void outdeny(double ***, double **, double *, double *, MPI_File);
void outdenz(double ***, double **, double *, double *, MPI_File);
void outdenxy(double ***, double ***, double *, MPI_File);
void outdenxz(double ***, double ***, double *, MPI_File);
void outdenyz(double ***, double ***, double *, MPI_File);
void outpsi2xy(double ***, double ***, MPI_File);
void outpsi2xz(double ***, double ***, MPI_File);
void outpsi2yz(double ***, double ***, MPI_File);
void outdenxyz(double ***, double ***, MPI_File);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);
extern void free_double_tensor(double ***);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/real3d-mpi/real3d-mpi.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "real3d-mpi.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *filerms;
   MPI_File mpifile;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   int nthreads, rankNx2;
   long offsetNx2;
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex **cbeta;
   double complex ***psi, ***psi_t;
   double ***dpsi, ***dpsi_t;
   double ***psidd2;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
   double **outx, **outy, **outz;
   double ***outxy, ***outxz, ***outyz;
   double ***outxyz;
   fftw_complex *psidd2fft;
   double psi2;

   int provided;
   MPI_Init_thread(&argc, &argv, MPI_THREAD_FUNNELED, &provided);
   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
   MPI_Comm_size(MPI_COMM_WORLD, &nprocs);

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   assert(Nx % nprocs == 0);
   assert(Ny % nprocs == 0);

   localNx = Nx / nprocs;
   localNy = Ny / nprocs;
   offsetNx = rank * localNx;
   offsetNy = rank * localNy;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   rankNx2 = Nx2 / localNx;
   offsetNx2 = Nx2 % localNx;

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(localNx, Ny, Nz);
   potdd = alloc_double_tensor(localNy, Nx, Nz);
   psi = alloc_complex_tensor(localNx, Ny, Nz);
   psi_t = alloc_complex_tensor(Nx, localNy, Nz);
   psidd2 = alloc_double_tensor(localNx, Ny, 2 * (Nz2 + 1));

   dpsi = alloc_double_tensor(localNx, Ny, Nz);
   dpsi_t = alloc_double_tensor(Nx, localNy, Nz);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta = alloc_complex_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);

   psidd2fft = alloc_fftw_complex_vector(localNx * Ny * (Nz2 + 1));

   outx = alloc_double_matrix(localNx, 2);
   outy = alloc_double_matrix(localNy, 2);
   outz = alloc_double_matrix(Nz, 2); // Because rank 0 will assemble outz
   outxy = alloc_double_tensor(localNx, Ny, 3);
   outxz = alloc_double_tensor(localNx, Nz, 3);
   outyz = alloc_double_tensor((rank == rankNx2) ? Ny : localNy, Nz, 3);
   outxyz = dpsi;

   if (rank == 0) {
      if (output != NULL) {
         sprintf(filename, "%s.txt", output);
         out = fopen(filename, "w");
      } else out = stdout;
   } else out = fopen("/dev/null", "w");

   if (rank == 0) {
      if (rmsout != NULL) {
         sprintf(filename, "%s.txt", rmsout);
         filerms = fopen(filename, "w");
      } else filerms = NULL;
   } else filerms = fopen("/dev/null", "w");

   if (rank == 0) {
      if (dynaout != NULL) {
         sprintf(filename, "%s.txt", dynaout);
         dyna = fopen(filename, "w");
      } else dyna = NULL;
   } else dyna = fopen("/dev/null", "w");


   if (opt == 2) par = 2.;
   else par = 1.;

   fprintf(out, " Real time propagation 3D,   OPTION = %d, OMP_NUM_THREADS = %d, MPI_NUM_PROCS = %d\n\n", opt, nthreads, nprocs);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g0;
      gd = par * gd0;
   } else {
      g = 0.;
      gd = 0.;
   }

   fftw_init_threads();
   fftw_mpi_init();
   fftw_plan_with_nthreads(nthreads);

   long n[] = { Nx, Ny, Nz };
   plan_forward = fftw_mpi_plan_many_dft_r2c(3, n, 1, localNx, localNy, psidd2[0][0], psidd2fft, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_OUT);
   plan_backward = fftw_mpi_plan_many_dft_c2r(3, n, 1, localNy, localNx, psidd2fft, psidd2[0][0], MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);

   // Alternately, FFT plans can be created in this way if the block sizes are the same.
   //plan_forward = fftw_mpi_plan_dft_r2c_3d(Nx, Ny, Nz, **psidd2, psidd2fft, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_OUT);
   //plan_backward = fftw_mpi_plan_dft_c2r_3d(Nx, Ny, Nz, psidd2fft, **psidd2, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);

   plan_transpose_x = fftw_mpi_plan_many_transpose(Nx, Ny * Nz, 2, localNx, localNy * Nz, (double *) **psi, (double *) **psi_t, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_OUT);
   plan_transpose_y = fftw_mpi_plan_many_transpose(Ny * Nz, Nx, 2, localNy * Nz, localNx, (double *) **psi_t, (double *) **psi, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);
   plan_transpose_dpsi = fftw_mpi_plan_many_transpose(Ny * Nz, Nx, 1, localNy * Nz, localNx, (double *) **dpsi_t, **dpsi, MPI_COMM_WORLD, FFT_FLAG | FFTW_MPI_TRANSPOSED_IN);

   initpsi(psi, *tmpzi);
   initpot();
   gencoef();
   initpotdd(*tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj);


   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);

   psi2 = cabs(psi[offsetNx2][Ny2][Nz2]) * cabs(psi[offsetNx2][Ny2][Nz2]);
   MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);

   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (initout != NULL) {
      sprintf(filename, "%s.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(psi, outxyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(psi, outxy, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(psi, outxz, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(psi_t, outyz, *tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(psi, outxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(psi, outxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", initout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(psi, outyz, mpifile);
      MPI_File_close(&mpifile);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }
   // ---------------------------------------------------------------- NSTP
   if (Nstp != 0) {
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += par * g0 / Nstp;
         gd += par * gd0 / Nstp;
         calcnu(psi, psidd2, psidd2fft);
         calcluy(psi, cbeta);
         calcluz(psi, cbeta);
         calclux(psi_t, cbeta);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
      calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
      psi2 = cabs(psi[offsetNx2][Ny2][Nz2]) * cabs(psi[offsetNx2][Ny2][Nz2]);
      MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }
      if (Nstpout != NULL) {
         sprintf(filename, "%s.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxyz(psi, outxyz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_x.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_y.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s1d_z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xy.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxy(psi, outxy, *tmpzi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_xz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenxz(psi, outxz, *tmpyi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s2d_yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outdenyz(psi_t, outyz, *tmpxi, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_xy0.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xy(psi, outxy, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_x0z.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2xz(psi, outxz, mpifile);
         MPI_File_close(&mpifile);

         sprintf(filename, "%s3d_0yz.bin", Nstpout);
         MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
         outpsi2yz(psi, outyz, mpifile);
         MPI_File_close(&mpifile);
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }

   // ------------------------------------------------------------------- NPAS
   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calclux(psi_t, cbeta);

      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n", cnti * dt * par, rms[0], rms[1], rms[2], rms[3]);
         fflush(dyna);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
   psi2 = cabs(psi[offsetNx2][Ny2][Nz2]) * cabs(psi[offsetNx2][Ny2][Nz2]);
   MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }
   if (Npasout != NULL) {
      sprintf(filename, "%s.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(psi, outxyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(psi, outxy, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(psi, outxz, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(psi_t, outyz, *tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(psi, outxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(psi, outxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Npasout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(psi, outyz, mpifile);
      MPI_File_close(&mpifile);
   }

   g =  gpar * g;
   gd = gdpar * gd;

   // ------------------------------------------------------------------- NRUN
   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2, psidd2fft);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calclux(psi_t, cbeta);

      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n",  (cnti * dt  + dt * Npas) * par, rms[0], rms[1], rms[2], rms[3]);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   if (dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, psi_t, dpsi, dpsi_t, psidd2, psidd2fft, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, psi_t, tmpxi, tmpyi, tmpzi);
   psi2 = cabs(psi[offsetNx2][Ny2][Nz2]) * cabs(psi[offsetNx2][Ny2][Nz2]);
   MPI_Bcast(&psi2, 1, MPI_DOUBLE, rankNx2, MPI_COMM_WORLD);
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   if (rmsout != NULL) fclose(filerms);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxyz(psi, outxyz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_x.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenx(psi, outx, *tmpyi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_y.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdeny(psi_t, outy, *tmpxi, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s1d_z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenz(psi, outz, *tmpxi, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xy.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxy(psi, outxy, *tmpzi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_xz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenxz(psi, outxz, *tmpyi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s2d_yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outdenyz(psi_t, outyz, *tmpxi, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_xy0.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xy(psi, outxy, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_x0z.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2xz(psi, outxz, mpifile);
      MPI_File_close(&mpifile);

      sprintf(filename, "%s3d_0yz.bin", Nrunout);
      MPI_File_open(MPI_COMM_WORLD, filename, MPI_MODE_WRONLY | MPI_MODE_CREATE, MPI_INFO_NULL, &mpifile);
      outpsi2yz(psi, outyz, mpifile);
      MPI_File_close(&mpifile);
   }

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_double_tensor(pot);
   free_double_tensor(potdd);
   free_complex_tensor(psi);
   free_complex_tensor(psi_t);
   free_double_tensor(psidd2);

   free_double_tensor(dpsi);
   free_double_tensor(dpsi_t);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);
   fftw_destroy_plan(plan_transpose_x);
   fftw_destroy_plan(plan_transpose_y);
   fftw_destroy_plan(plan_transpose_dpsi);

   free_fftw_complex_vector(psidd2fft);

   fftw_mpi_cleanup();

   MPI_Finalize();

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if (rmsout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void initpsi(double complex ***psi, double *tmpz) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;
   MPI_Offset fileoffset;
   MPI_File file = MPI_FILE_NULL;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   #pragma omp parallel for private(cntk)
   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   if (Nstp != 0) {
      #pragma omp parallel for private(cnti, cntj, cntk, tmp)
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmp = exp(- 0.5 * (vgamma * x2[offsetNx + cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi;
            }
         }
      }
   }

   if (Nstp == 0) {
      fileoffset = rank * sizeof(double) * localNx * Ny * Nz;
      MPI_File_open(MPI_COMM_WORLD, "imag3d-den.bin", MPI_MODE_RDONLY, MPI_INFO_NULL, &file);
      if (file == MPI_FILE_NULL) {
         printf("Run the program using the input file to read. e.g.: imag3d-den.bin\n");
         MPI_Finalize(); exit(EXIT_FAILURE);
      }
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            MPI_File_read_at(file, fileoffset, tmpz, Nz, MPI_DOUBLE, MPI_STATUS_IGNORE);
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] = sqrt(tmpz[cntk]);
            }
            fileoffset += Nz * sizeof(double);
            /*for (cntk = 0; cntk < Nz; cntk ++) {
               MPI_File_read_at(file, fileoffset, &tmp, 1, MPI_DOUBLE, MPI_STATUS_IGNORE);
               psi[cnti][cntj][cntk] = sqrt(tmp[0]);
               fileoffset += sizeof(double);
            }*/
         }
      }
      MPI_File_close(&file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[offsetNx + cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   Az0 = 1. + I * dt / dz2;

   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   Az0r = 1. - I * dt / dz2;

   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   Az = - 0.5 * I * dt / dz2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = Nx2; cnti < Nx; cnti ++) kx[cnti] = (cnti - Nx) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = Ny2; cntj < Ny; cntj ++) ky[cntj] = (cntj - Ny) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = Nz2; cntk < Nz; cntk ++) kz[cntk] = (cntk - Nz) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < localNy; cntj ++) ky2[cntj] = ky[offsetNy + cntj] * ky[offsetNy + cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   #pragma omp parallel for private(cnti, cntj, cntk, xk)
   for (cntj = 0; cntj < localNy; cntj ++) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cntj][cnti][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }

   if (rank == 0) {
      potdd[0][0][0] = 0.;
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double tmp;
   void *sendbuf;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, tmp)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmp = cabs(psi[cnti][cntj][cntk]);
               tmpz[threadid][cntk] = tmp * tmp;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *norm = sqrt(simpint(dx, *tmpx, Nx));
   }

   MPI_Bcast(norm, 1, MPI_DOUBLE, 0, MPI_COMM_WORLD);
   /*   tmp = 1. / *norm;

      #pragma omp for private(cnti, cntj, cntk)
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] *= tmp;
            }
         }
      }
   */

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    psi_t       - array with the transposed wave function values
 *    dpsi      - temporary array
 *    dpsi_t    - temporary array
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 *    tmpzj     - temporary array
 */
void calcmuen(double *mu, double *en, double complex ***psi, double complex ***psi_t, double ***dpsi, double ***dpsi_t, double ***psidd2, fftw_complex *psidd2fft, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, dpsi2;
   void *sendbuf;

   calcpsidd2(psi, psidd2, psidd2fft);

   fftw_execute(plan_transpose_x);

   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = cabs(psi_t[cnti][cntj][cntk]);
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for (cnti = 0; cnti < Nx; cnti ++) {
               dpsi_t[cnti][cntj][cntk] = tmpxj[threadid][cnti] * tmpxj[threadid][cnti];
            }
         }
      }
   }

   fftw_execute(plan_transpose_dpsi);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for (cntj = 0; cntj < Ny; cntj ++) {
               dpsi[cnti][cntj][cntk] += tmpyj[threadid][cntj] * tmpyj[threadid][cntj];
            }
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for (cntk = 0; cntk < Nz; cntk ++) {
               dpsi[cnti][cntj][cntk] += tmpzj[threadid][cntk] * tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               psi2lin = psi2 * g;
               psidd2lin = psidd2[cnti][cntj][cntk] * gd;
               dpsi2 = dpsi[cnti][cntj][cntk];
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin + psidd2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         (*tmpxi)[cnti] = simpint(dy, tmpyi[threadid], Ny);
         (*tmpxj)[cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }

   MPI_Barrier(MPI_COMM_WORLD);

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpxi;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpxi, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);
   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpxj;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpxj, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      *mu = simpint(dx, *tmpxi, Nx);
      *en = simpint(dx, *tmpxj, Nx);
   }

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcpsidd2(double complex***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   long last = 0;
   double tmp;
   double *psidd2tmp = (double *) psidd2fft;

   #pragma omp parallel for private(cnti, cntj, cntk, tmp)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmp = cabs(psi[cnti][cntj][cntk]);
            psidd2[cnti][cntj][cntk] = tmp * tmp;
         }
      }
   }

   fftw_execute(plan_forward);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cntj = 0; cntj < localNy; cntj ++) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz2 + 1; cntk ++) {
            psidd2fft[cntj * Nx * (Nz2 + 1) + cnti * (Nz2 + 1) + cntk][0] *= potdd[cntj][cnti][cntk];
            psidd2fft[cntj * Nx * (Nz2 + 1) + cnti * (Nz2 + 1) + cntk][1] *= potdd[cntj][cnti][cntk];
         }
      }
   }

   fftw_execute(plan_backward);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] /= (Nx * Ny * Nz);
         }
      }
   }

   if (nprocs > 1) {
      if (rank == 0) {
         MPI_Send(psidd2[0][0], Ny * Nz, MPI_DOUBLE, nprocs - 1, 0, MPI_COMM_WORLD);
      } else if (rank == nprocs - 1) {
         MPI_Recv(psidd2tmp, Ny * Nz, MPI_DOUBLE, 0, 0, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
         last = 1;
      }
   } else {
      psidd2tmp = psidd2[0][0];
      last = 1;
   }

   if (rank == nprocs - 1) {
      #pragma omp parallel for private(cntj, cntk)
      for (cntj = 0; cntj < Ny - 1; cntj ++) {
         for (cntk = 0; cntk < Nz - 1; cntk ++) {
            psidd2[localNx - 1][cntj][cntk] = psidd2tmp[cntj * Nz + cntk];
         }
      }
   }

   #pragma omp parallel for private(cnti, cntk)
   for (cnti = 0; cnti < localNx - last; cnti ++) {
      for (cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[cnti][Ny - 1][cntk] = psidd2[cnti][0][cntk];
      }
   }

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < localNx - last; cnti ++) {
      for (cntj = 0; cntj < Ny - 1; cntj ++) {
         psidd2[cnti][cntj][Nz - 1] = psidd2[cnti][cntj][0];
      }
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms   - root mean square radius
 *    psi   - array with the wave function values
 *    psi_t - array with the transposed wave function values
 *    tmpx  - temporary array
 *    tmpy  - temporary array
 *    tmpz  - temporary array
 */
void calcrms(double *rms, double complex ***psi, double complex ***psi_t, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;
   void *sendbuf;

   fftw_execute(plan_transpose_x);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               psi2 = cabs(psi_t[cnti][cntj][cntk]);
               psi2 *= psi2;
               tmpx[threadid][cnti] = x2[cnti] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dx, tmpx[threadid], Nx);
         }
         (*tmpy)[cntj] = simpint(dz, tmpz[threadid], Nz);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpy;
   MPI_Gather(sendbuf, localNy, MPI_DOUBLE, *tmpy, localNy, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[1] = sqrt(simpint(dy, *tmpy, Ny));
   }

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               tmpy[threadid][cntj] = y2[cntj] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dy, tmpy[threadid], Ny);
         }
         (*tmpx)[cnti] = simpint(dz, tmpz[threadid], Nz);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[2] = sqrt(simpint(dx, *tmpx, Nx));
   }

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               tmpz[threadid][cntk] = z2[cntk] * psi2;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }

   sendbuf = (rank == 0) ? MPI_IN_PLACE : *tmpx;
   MPI_Gather(sendbuf, localNx, MPI_DOUBLE, *tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

   if (rank == 0) {
      rms[3] = sqrt(simpint(dx, *tmpx, Nx));
      rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);
   }

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi       - array with the wave function values
 *    psidd2    - array with the squared wave function values
 *    psidd2fft - array with the squared wave function fft values
 */
void calcnu(double complex ***psi, double ***psidd2, fftw_complex *psidd2fft) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < localNx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin + psidd2lin);
            psi[cnti][cntj][cntk] *= cexp(- I * tmp);
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi_t - array with the wave function values (transposed)
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex ***psi_t, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;

   fftw_execute(plan_transpose_x);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < localNy; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi_t[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi_t[cnti + 1][cntj][cntk] + Ax0r * psi_t[cnti][cntj][cntk] - Ax * psi_t[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi_t[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi_t[cnti + 1][cntj][cntk] = calphax[cnti] * psi_t[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi_t[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }

   fftw_execute(plan_transpose_y);

   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }

   return;
}

void outdenx(double complex ***psi, double **outx, double *tmpy, double *tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 2 * sizeof(double) * (localNx / outstpx);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      outx[cnti / outstpx][0] = x[offsetNx + cnti];
      outx[cnti / outstpx][1] = simpint(dy, tmpy, Ny);
   }

   MPI_File_write_at_all(file, fileoffset, *outx, (localNx / outstpx) * 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
}

void outdeny(double complex ***psi_t, double **outy, double *tmpx, double *tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 2 * sizeof(double) * (localNy / outstpy);

   fftw_execute(plan_transpose_x);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi_t[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      outy[cntj / outstpy][0] = y[offsetNy + cntj];
      outy[cntj / outstpy][1] = simpint(dx, tmpx, Nx);
   }

   MPI_File_write_at_all(file, fileoffset, *outy, (localNy / outstpy) * 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
}

void outdenz(double complex ***psi, double **outz, double *tmpx, double *tmpy, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;
   void *sendbuf;

   sendbuf = (rank == 0) ? MPI_IN_PLACE : tmpx;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      for (cnti = 0; cnti < localNx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = cabs(psi[cnti][cntj][cntk]);
            tmpy[cntj] *= tmpy[cntj];
         }
         tmpx[cnti] = simpint(dy, tmpy, Ny);
      }

      MPI_Gather(sendbuf, localNx, MPI_DOUBLE, tmpx, localNx, MPI_DOUBLE, 0, MPI_COMM_WORLD);

      if (rank == 0) {
         outz[cntk / outstpz][0] = z[cntk];
         outz[cntk / outstpz][1] = simpint(dx, tmpx, Nx);
      }
   }

   if (rank == 0) {
      fileoffset = 0;
      MPI_File_write_at(file, fileoffset, *outz, (Nz / outstpz) * 2, MPI_DOUBLE, MPI_STATUS_IGNORE);
   }
}

void outdenxy(double complex ***psi, double ***outxy, double *tmpz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         outxy[cnti / outstpx][cntj / outstpy][0] = x[offsetNx + cnti];
         outxy[cnti / outstpx][cntj / outstpy][1] = y[cntj];
         outxy[cnti / outstpx][cntj / outstpy][2] = simpint(dz, tmpz, Nz);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxy, (localNx / outstpx) * (Ny / outstpy) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outdenxz(double complex ***psi, double ***outxz, double *tmpy, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = cabs(psi[cnti][cntj][cntk]);
            tmpy[cntj] *= tmpy[cntj];
         }
         outxz[cnti / outstpx][cntk / outstpz][0] = x[offsetNx + cnti];
         outxz[cnti / outstpx][cntk / outstpz][1] = z[cntk];
         outxz[cnti / outstpx][cntk / outstpz][2] = simpint(dy, tmpy, Ny);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxz, (localNx / outstpx) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outdenyz(double complex ***psi_t, double ***outyz, double *tmpx, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNy / outstpy) * (Nz / outstpz);

   fftw_execute(plan_transpose_x);

   for (cntj = 0; cntj < localNy; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = cabs(psi_t[cnti][cntj][cntk]);
            tmpx[cnti] *= tmpx[cnti];
         }
         outyz[cntj / outstpy][cntk / outstpz][0] = y[offsetNy + cntj];
         outyz[cntj / outstpy][cntk / outstpz][1] = z[cntk];
         outyz[cntj / outstpy][cntk / outstpz][2] = simpint(dx, tmpx, Nx);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outyz, (localNy / outstpy) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
}

void outpsi2xy(double complex ***psi, double ***outxy, MPI_File file) {
   long cnti, cntj;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Ny / outstpy);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         outxy[cnti / outstpx][cntj / outstpy][0] = x[offsetNx + cnti];
         outxy[cnti / outstpx][cntj / outstpy][1] = y[cntj];
         outxy[cnti / outstpx][cntj / outstpy][2] = cabs(psi[cnti][cntj][Nz2]) * cabs(psi[cnti][cntj][Nz2]);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxy, (localNx / outstpx) * (Ny / outstpy) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outpsi2xz(double complex ***psi, double ***outxz, MPI_File file) {
   long cnti, cntk;
   MPI_Offset fileoffset;

   fileoffset = rank * 3 * sizeof(double) * (localNx / outstpx) * (Nz / outstpz);

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         outxz[cnti / outstpx][cntk / outstpz][0] = x[offsetNx + cnti];
         outxz[cnti / outstpx][cntk / outstpz][1] = z[cntk];
         outxz[cnti / outstpx][cntk / outstpz][2] = cabs(psi[cnti][Ny2][cntk]) * cabs(psi[cnti][Ny2][cntk]);
      }
   }

   MPI_File_write_at_all(file, fileoffset, **outxz, (localNx / outstpx) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}

void outpsi2yz(double complex ***psi, double ***outyz, MPI_File file) {
   long cntj, cntk;
   int rankNx2, offsetNx2;
   MPI_Offset fileoffset;

   rankNx2 = Nx2 / localNx;
   offsetNx2 = Nx2 % localNx;

   fileoffset = 0;

   if (rank == rankNx2) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            outyz[cntj / outstpy][cntk / outstpz][0] = y[cntj];
            outyz[cntj / outstpy][cntk / outstpz][1] = z[cntk];
            outyz[cntj / outstpy][cntk / outstpz][2] = cabs(psi[offsetNx2][cntj][cntk]) * cabs(psi[offsetNx2][cntj][cntk]);
         }
      }

      MPI_File_write_at(file, fileoffset, **outyz, (localNy / outstpy) * (Nz / outstpz) * 3, MPI_DOUBLE, MPI_STATUS_IGNORE);
   }
}

void outdenxyz(double complex ***psi, double ***outxyz, MPI_File file) {
   long cnti, cntj, cntk;
   MPI_Offset fileoffset;

   // MPI IO returns error if the array is too large. As a workaround, we write just Ny * Nz at a time.

   //fileoffset = rank * sizeof(double) * localNx * Ny * Nz;
   fileoffset = rank * sizeof(double) * localNx * Ny * Nz;

   for (cnti = 0; cnti < localNx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            //outxyz[cnti][cntj][cntk] = cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]);
            outxyz[0][cntj][cntk] = cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]);
         }
      }

      MPI_File_write_at_all(file, fileoffset, **outxyz, (Ny / outstpy) * (Nz / outstpz), MPI_DOUBLE, MPI_STATUS_IGNORE);
      fileoffset += (Ny / outstpy) * (Nz / outstpz) * sizeof(double);
   }

   //MPI_File_write_at_all(file, fileoffset, **outxyz, (localNx / outstpx) * (Ny / outstpy) * (Nz / outstpz), MPI_DOUBLE, MPI_STATUS_IGNORE);

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/real3d-mpi/real3d-mpi.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#include <math.h>
#include <fftw3.h>
#include <fftw3-mpi.h>
#include <complex.h>
#include <omp.h>
#include <sys/time.h>
#include <mpi.h>

#define MAX(a, b, c)       (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE  256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
/* #define FFT_FLAG FFTW_ESTIMATE */

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpx, outstpy, outstpz, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny, Nz;
int rank, nprocs;
long localNx, localNy, offsetNx, offsetNy;
long Nx2, Ny2, Nz2;
double g, g0, gpar, gd, gd0, gdpar;
double aho, as, add;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double vnu, vlambda, vgamma;
double par;
double pi, cutoff;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;
double ***potdd;

double complex Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double complex *calphax, *calphay, *calphaz;
double complex *cgammax, *cgammay, *cgammaz;

fftw_plan plan_forward, plan_backward;
fftw_plan plan_transpose_x, plan_transpose_y, plan_transpose_dpsi;

void readpar(void);
void initpsi(double complex ***, double *);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double complex ***, double **, double **, double **);
void calcmuen(double *, double *, double complex ***, double complex ***, double ***, double ***, double ***, fftw_complex *, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double complex ***, double ***, fftw_complex *);
void calcrms(double *, double complex ***, double complex ***, double **, double **, double **);
void calcnu(double complex ***, double ***, fftw_complex *);
void calclux(double complex ***, double complex **);
void calcluy(double complex ***, double complex **);
void calcluz(double complex ***, double complex **);

void outdenx(double complex ***, double **, double *, double *, MPI_File);
void outdeny(double complex ***, double **, double *, double *, MPI_File);
void outdenz(double complex ***, double **, double *, double *, MPI_File);
void outdenxy(double complex ***, double ***, double *, MPI_File);
void outdenxz(double complex ***, double ***, double *, MPI_File);
void outdenyz(double complex ***, double ***, double *, MPI_File);
void outpsi2xy(double complex ***, double ***, MPI_File);
void outpsi2xz(double complex ***, double ***, MPI_File);
void outpsi2yz(double complex ***, double ***, MPI_File);
void outdenxyz(double complex ***, double ***, MPI_File);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern double complex ***alloc_complex_tensor(long, long, long);
extern fftw_complex *alloc_fftw_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);
extern void free_double_tensor(double ***);
extern void free_complex_tensor(double complex ***);
extern void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/utils/cfg.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on a command
 *    line
 */
int cfg_init(char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if (! file) return 0;

   cfg_size = 0;
   while (fgets(buf, 256, file) != NULL) {
      if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2)
         cfg_size ++;
   }

   fclose(file);

   return cfg_size;
}

/**
 *    Configuration property value.
 *    key - property
 */
char *cfg_read(char *key) {
   int i;

   for (i = 0; i < cfg_size; i ++)
      if (! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/utils/cfg.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];

int cfg_init(char *);
char *cfg_read(char *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/utils/diffint.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "diffint.h"

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
double simpint(double h, double *f, long N) {
   /*int c;
   long cnti;
   double sum;

   sum = f[0];
   for (cnti = 1; cnti < N - 1; cnti ++) {
      c = 2 + 2 * (cnti % 2);
      sum += c * f[cnti];
   }
   sum += f[N - 1];

   return sum * h / 3.;*/

   long cnti;
   double sum, sumi, sumj, sumk;

   sumi = 0.; sumj = 0.; sumk = 0.;

   for(cnti = 1; cnti < N - 1; cnti += 2) {
      sumi += f[cnti];
      sumj += f[cnti - 1];
      sumk += f[cnti + 1];
   }

   sum = sumj + 4. * sumi + sumk;
   if(N % 2 == 0) sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;

   return sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   long cnti;

   df[0] = 0.;
   df[1] = (f[2] - f[0]) / (2. * h);

   for (cnti = 2; cnti < N - 2; cnti ++) {
      df[cnti] = (f[cnti - 2] - 8. * f[cnti - 1] + 8. * f[cnti + 1] - f[cnti + 2]) / (12. * h);
   }

   df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
   df[N - 1] = 0.;

   return;
}

void gauleg(double x1, double x2, double *x, double *w, long N) {
   long m, j, i;
   double z1, z, xm, xl, pp, p3, p2, p1;

   m = (N + 1) / 2;
   xm = 0.5 * (x2 + x1);
   xl = 0.5 * (x2 - x1);
   for (i = 1; i <= m; i ++) {
      z = cos(4. * atan(1.) * (i - 0.25) / (N + 0.5));
      do {
         p1 = 1.;
         p2 = 0.;
         for (j = 1; j <= N; j ++) {
            p3 = p2;
            p2 = p1;
            p1 = ((2. * j - 1.) * z * p2 - (j - 1.) * p3) / j;
         }
         pp = N * (z * p1 - p2) / (z * z - 1.);
         z1 = z;
         z = z1 - p1 / pp;
      } while (fabs(z - z1) > GAULEG_EPS);
      x[i] = xm - xl * z;
      x[N + 1 - i] = xm + xl * z;
      w[i] = 2. * xl / ((1. - z * z) * pp * pp);
      w[N + 1 - i] = w[i];
   }

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/utils/diffint.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <math.h>

#define GAULEG_EPS   1.e-12

double simpint(double, double *, long);
void diff(double, double *, double *, long);
void gauleg(double, double, double *, double *, long);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/utils/mem.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "mem.h"

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;

   if ((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Complex vector allocation
 */
double complex *alloc_complex_vector(long Nx) {
   double complex *vector;

   if ((vector = (double complex *) malloc((size_t) (Nx * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Fftw complex vector allocation
 */
fftw_complex *alloc_fftw_complex_vector(long Nx) {
   fftw_complex *vector;

   if ((vector = (fftw_complex *) fftw_malloc((size_t) (Nx * sizeof(fftw_complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the fftw complex vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;

   if ((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if ((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for (cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Complex matrix allocation
 */
double complex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   double complex **matrix;

   if ((matrix = (double complex **) malloc((size_t) (Nx * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if ((matrix[0] = (double complex *) malloc((size_t) (Nx * Ny * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for (cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;

   if ((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for (cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj - 1] + Nz;
   for (cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for (cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Complex tensor allocation
 */
double complex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double complex ***tensor;

   if ((tensor = (double complex ***) malloc((size_t) (Nx * sizeof(double complex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0] = (double complex **) malloc((size_t) (Nx * Ny * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0][0] = (double complex *) malloc((size_t) (Nx * Ny * Nz * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for (cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj - 1] + Nz;
   for (cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for (cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(double complex *vector) {
   free((char *) vector);
}

/**
 *    Free fftw complex vector
 */
void free_fftw_complex_vector(fftw_complex *vector) {
   fftw_free(vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(double complex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(double complex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-MPI/src/utils/mem.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <complex.h>
#include <fftw3.h>

double *alloc_double_vector(long);
double complex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
double complex **alloc_complex_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
double complex ***alloc_complex_tensor(long, long, long);
fftw_complex *alloc_fftw_complex_vector(long);

void free_double_vector(double *);
void free_complex_vector(double complex *);
void free_double_matrix(double **);
void free_complex_matrix(double complex **);
void free_double_tensor(double ***);
void free_complex_tensor(double complex ***);
void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag1dX-th/imag1dX-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "imag1dX-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double *psi;
   double *psidd2;
   double *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj, *tmpxk, *tmpxl, *tmpxm, *tmpxn;
   fftw_complex *psidd2fft;
   double psi2;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);

   x2 = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   potdd = alloc_double_vector(Nx);
   psi = alloc_double_vector(Nx);
   psidd2 = alloc_double_vector((Nx / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) psidd2;

   dpsix = alloc_double_vector(Nx);

   calphax = alloc_double_vector(Nx - 1);
   cbeta =  alloc_double_vector(Nx - 1);
   cgammax = alloc_double_vector(Nx - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);
   tmpxk = alloc_double_vector(Nx);
   tmpxl = alloc_double_vector(Nx);
   tmpxm = alloc_double_vector(Nx);
   tmpxn = alloc_double_vector(Nx);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;

   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nx2 = Nx / 2;
   dx2 = dx * dx;

   fprintf(out, " Imaginary time propagation 1dX,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: GAMMA = %.2f\n", vgamma);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nx);
   fprintf(out, "  Space Step: DX = %.6f\n", dx);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <x>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpxj, tmpxk, tmpxl, tmpxm, tmpxn);

   plan_forward = fftw_plan_dft_r2c_1d(Nx, psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_1d(Nx, psidd2fft, psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = psi[Nx2] * psi[Nx2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   if(Nstp != 0) {
      double g_stp = par * g_1d / (double) Nstp;
      double gd_stp = par * gd_1d / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for(cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calclux(psi, cbeta);
         calcnorm(&norm, psi, tmpxi);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
      calcrms(rms, psi, tmpxi);
      psi2 = psi[Nx2] * psi[Nx2];
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if(Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2x(psi, file);
         fclose(file);
      }
   }
   else {
      g = par * g_1d;
      gd = par * gd_1d;
   }

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = psi[Nx2] * psi[Nx2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = psi[Nx2] * psi[Nx2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);

   free_double_vector(x2);

   free_double_vector(pot);
   free_double_vector(potdd);
   free_double_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsix);

   free_double_vector(calphax);
   free_double_vector(cbeta);
   free_double_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);
   free_double_vector(tmpxk);
   free_double_vector(tmpxl);
   free_double_vector(tmpxm);
   free_double_vector(tmpxn);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double *psi) {
   long cnti;
   double cpsi;
   double tmp;

   cpsi = sqrt(sqrt(pi / vgamma));

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   #pragma omp parallel for private(cnti, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmp = exp(- 0.5 * vgamma * x2[cnti]);
      psi[cnti] = tmp / cpsi;
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vgamma2;

   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      pot[cnti] = 0.5 * par * (vgamma2 * x2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2 / (3. - par);

   Ax0r = 1. - dt / dx2 / (3. - par);

   Ax = - 0.5 * dt / dx2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *kx2, double *xg, double *dxg, double *ky, double *dky) {
   long cnti, cntj;
   double ky2;
   double tau;

   gauleg(-1., 1., xg, dxg, Nx);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      ky[cnti] = xg[cnti] / (1. - xg[cnti] * xg[cnti]);
      kx[cnti] = ky[cnti];
      dky[cnti] = dxg[cnti] * (1. + xg[cnti] * xg[cnti]) /
            ((1. - xg[cnti] * xg[cnti]) * (1. - xg[cnti] * xg[cnti]));
   }

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];

   #pragma omp parallel for private(cnti, cntj, ky2, tau)
   for(cnti = 0; cnti < Nx; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nx; cntj ++) {
         ky2 = ky[cntj] * ky[cntj];
         tau = sqrt((kx2[cntj] + ky2) * drho2 / 2.);
         if(tau < 26.) {
            potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	          * (2. - 3. * sqrt(pi) * exp(tau * tau) * tau * erfc(tau));
         } else {
            potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	          * (-1. + .5 / (tau * tau));
         }
      }
      potdd[cnti] *= 2. / (3. * sqrt(pi));
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpx) {
   long cnti;
   double tmp;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpx[cnti] = psi[cnti] * psi[cnti];
   }

   *norm = sqrt(simpint_th(dx, tmpx, Nx));
   tmp = 1. / *norm;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi[cnti] *= tmp;
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsix  - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpxi  - temporary array
 *    tmpxj  - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsix, double *psidd2, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   diff_th(dx, psi, dpsix, Nx);

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, dpsi2)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsix[cnti] * dpsix[cnti] / (3. - par);
      tmpxi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint_th(dx, tmpxi, Nx);
   *en = simpint_th(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double *psi, double *psidd2) {
   long cnti;
   fftw_complex *psidd2fft = (fftw_complex *) psidd2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2[cnti] = psi[cnti] * psi[cnti];
   }

   fftw_execute_dft_r2c(plan_forward, psidd2, psidd2fft);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx2 + 1; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, psidd2);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2[cnti] /= Nx;
   }

   psidd2[Nx - 1] = psidd2[0];

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpx) {
   long cnti;
   double psi2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpx[cnti] = x2[cnti] * psi2;
   }

   *rms = sqrt(simpint_th(dx, tmpx, Nx));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double *psi, double *psidd2) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= exp(- tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double *psi, double *cbeta) {
   long cnti;
   double c;

   cbeta[Nx - 2] = psi[Nx - 1];
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nx - 2; cnti ++) {
      psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nx - 1] = 0.;

   return;
}

void outpsi2x(double *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      fprintf(file, "%8le %8le\n", x[cnti], psi[cnti] * psi[cnti]);
   }
   fflush(file);

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag1dX-th/imag1dX-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <omp.h>
#include <sys/time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
//#define FFT_FLAG FFTW_ESTIMATE

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx;
long Nx2;
double g, g0, gd, gd0, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dx;
double dx2;
double dt;
double vgamma;
double par;
double pi;

double *x;
double *x2;
double *pot;
double *potdd;

double Ax0, Ax0r, Ax;
double *calphax;
double *cgammax;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double *);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *, double *);
void calcpsidd2(double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *, double *);
void calclux(double *, double *);
void calcluy(double *, double *);
void outpsi2x(double *, FILE *);

extern double simpint_th(double, double *, long);
extern void diff_th(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag1dZ-th/imag1dZ-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "imag1dZ-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double *psi;
   double *psidd2;
   double *cbeta;
   double *dpsiz;
   double *tmpzi, *tmpzj, *tmpzk, *tmpzl, *tmpzm, *tmpzn;
   fftw_complex *psidd2fft;
   double psi2;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);

   z2 = alloc_double_vector(Nz);

   pot = alloc_double_vector(Nz);
   potdd = alloc_double_vector(Nz);
   psi = alloc_double_vector(Nz);
   psidd2 = alloc_double_vector((Nz / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) psidd2;

   dpsiz = alloc_double_vector(Nz);

   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_vector(Nz - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpzi = alloc_double_vector(Nz);
   tmpzj = alloc_double_vector(Nz);
   tmpzk = alloc_double_vector(Nz);
   tmpzl = alloc_double_vector(Nz);
   tmpzm = alloc_double_vector(Nz);
   tmpzn = alloc_double_vector(Nz);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;

   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nz2 = Nz / 2;
   dz2 = dz * dz;

   fprintf(out, " Imaginary time propagation 1dZ,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: LAMBDA = %.2f\n", vlambda);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nz);
   fprintf(out, "  Space Step: DZ = %.6f\n", dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <z>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpzi, tmpzj, tmpzk, tmpzl, tmpzm, tmpzn);

   plan_forward = fftw_plan_dft_r2c_1d(Nz, psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_1d(Nz, psidd2fft, psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = psi[Nz2] * psi[Nz2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }

   if(Nstp != 0) {
      double g_stp = par * g_1d / (double) Nstp;
      double gd_stp = par * gd_1d / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for(cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calcluz(psi, cbeta);
         calcnorm(&norm, psi, tmpzi);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
      calcrms(rms, psi, tmpzi);
      psi2 = psi[Nz2] * psi[Nz2];
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if(Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2z(psi, file);
         fclose(file);
      }
   }
   else {
      g = par * g_1d;
      gd = par * gd_1d;
   }

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpzi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = psi[Nz2] * psi[Nz2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpzi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = psi[Nz2] * psi[Nz2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(z);

   free_double_vector(z2);

   free_double_vector(pot);
   free_double_vector(potdd);
   free_double_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsiz);

   free_double_vector(calphaz);
   free_double_vector(cbeta);
   free_double_vector(cgammaz);

   free_double_vector(tmpzi);
   free_double_vector(tmpzj);
   free_double_vector(tmpzk);
   free_double_vector(tmpzl);
   free_double_vector(tmpzm);
   free_double_vector(tmpzn);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double *psi) {
   long cnti;
   double cpsi;
   double tmp;

   cpsi = sqrt(sqrt(pi / vlambda));

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }

   #pragma omp parallel for private(cnti, tmp)
   for(cnti = 0; cnti < Nz; cnti ++) {
      tmp = exp(- 0.5 * vlambda * z2[cnti]);
      psi[cnti] = tmp / cpsi;
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vlambda2;

   vlambda2 = vlambda * vlambda;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      pot[cnti] = 0.5 * par * (vlambda2 * z2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + dt / dz2 / (3. - par);

   Az0r = 1. - dt / dz2 / (3. - par);

   Az = - 0.5 * dt / dz2 / (3. - par);

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kz2, double *zg, double *dzg, double *kr, double *dkr) {
   long cnti, cntj;
   double dkz;
   double kr2;

   gauleg(-1., 1., zg, dzg, Nz);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      kr[cnti] = (1. + zg[cnti]) / (1. - zg[cnti]);
      dkr[cnti] = 2. * dzg[cnti] / ((1. - zg[cnti]) * (1. - zg[cnti]));
   }

   dkz = 2. * pi / (Nz * dz);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];

   #pragma omp parallel for private(cnti, cntj, kr2)
   for(cnti = 0; cnti < Nz; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nz; cntj ++) {
         kr2 = kr[cntj] * kr[cntj];
         potdd[cnti] += (3. * kz2[cnti] / (kr2 + kz2[cnti]) - 1.) * kr[cntj] * dkr[cntj] * exp(- kr2 * drho2 / 2.);
      }
      potdd[cnti] *= 2. / 3.;
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpz) {
   long cnti;
   double tmp;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      tmpz[cnti] = psi[cnti] * psi[cnti];
   }

   *norm = sqrt(simpint_th(dz, tmpz, Nz));
   tmp = 1. / *norm;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psi[cnti] *= tmp;
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsiz  - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpzi  - temporary array
 *    tmpzj  - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsiz, double *psidd2, double *tmpzi, double *tmpzj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   diff_th(dz, psi, dpsiz, Nz);

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, dpsi2)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsiz[cnti] * dpsiz[cnti] / (3. - par);
      tmpzi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpzj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint_th(dz, tmpzi, Nz);
   *en = simpint_th(dz, tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double *psi, double *psidd2) {
   long cnti;
   fftw_complex *psidd2fft = (fftw_complex *) psidd2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2[cnti] = psi[cnti] * psi[cnti];
   }

   fftw_execute_dft_r2c(plan_forward, psidd2, psidd2fft);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz2 + 1; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, psidd2);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2[cnti] /= Nz;
   }

   psidd2[Nz - 1] = psidd2[0];

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpz) {
   long cnti;
   double psi2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpz[cnti] = z2[cnti] * psi2;
   }

   *rms = sqrt(simpint_th(dz, tmpz, Nz));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double *psi, double *psidd2) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, tmp)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= exp(- tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double *psi, double *cbeta) {
   long cnti;
   double c;

   cbeta[Nz - 2] = psi[Nz - 1];
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      c = - Az * psi[cnti + 1] + Az0r * psi[cnti] - Az * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammaz[cnti] * (Az * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nz - 2; cnti ++) {
      psi[cnti + 1] = calphaz[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nz - 1] = 0.;

   return;
}

void outpsi2z(double *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      fprintf(file, "%8le %8le\n", z[cnti], psi[cnti] * psi[cnti]);
   }
   fflush(file);

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag1dZ-th/imag1dZ-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <omp.h>
#include <sys/time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
//#define FFT_FLAG FFTW_ESTIMATE

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpz;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz;
long Nz2;
double g, g0, gd, gd0, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dz;
double dz2;
double dt;
double vlambda;
double par;
double pi;

double *z;
double *z2;
double *pot;
double *potdd;

double Az0, Az0r, Az;
double *calphaz;
double *cgammaz;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double *);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *, double *);
void calcpsidd2(double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *, double *);
void calcluz(double *, double *);
void outpsi2z(double *, FILE *);

extern double simpint_th(double, double *, long);
extern void diff_th(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag2dXY-th/imag2dXY-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "imag2dXY-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double **cbeta;
   double **dpsi;
   double **tmpxi, **tmpyi, **tmpxj, **tmpyj;
   double psi2;
   fftw_complex *psidd2fft;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   potdd = alloc_double_matrix(Nx, Ny);
   psi = alloc_double_matrix(Nx, Ny);
   psidd2 = alloc_double_matrix(Nx, (Ny / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) *psidd2;

   dpsi = alloc_double_matrix(Nx, Ny);

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nx, Ny) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);

   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);

   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_z);
   gd_2d = gd0 / (sqrt(2. * pi) * d_z);

   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;

   fprintf(out, " Imaginary time propagation 2dXY,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li\n", Nx, Ny);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f\n", dx, dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(*tmpxi, *tmpyi, *tmpxj, *tmpyj);

   plan_forward = fftw_plan_dft_r2c_2d(Nx, Ny, *psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_2d(Nx, Ny, psidd2fft, *psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);

   psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 2dXY,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calclux(psi, cbeta);
         calcluy(psi, cbeta);
         calcnorm(&norm, psi, tmpxi, tmpyi);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
      calcrms(rms, psi, tmpxi, tmpyi);
      psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xy(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, *tmpyi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, *tmpxi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
         fflush(filerms);
      }
   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_double_matrix(psi);
   free_double_matrix(psidd2);

   free_double_matrix(dpsi);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_matrix(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vnu)));

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   #pragma omp parallel for private(cnti, cntj, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
         psi[cnti][cntj] = tmp / cpsi;
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vnu2, vgamma2;

   vnu2 = vnu * vnu;
   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2 / (3. - par);
   Ay0 = 1. + dt / dy2 / (3. - par);

   Ax0r = 1. - dt / dx2 / (3. - par);
   Ay0r = 1. - dt / dy2 / (3. - par);

   Ax = - 0.5 * dt / dx2 / (3. - par);
   Ay = - 0.5 * dt / dy2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kx2, double *ky2) {
   long cnti, cntj;
   double dkx, dky;
   double xi, xi2;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];

   #pragma omp parallel for private(cnti, cntj, xi, xi2)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         xi2 = (kx2[cnti] + ky2[cntj]) * d_z * d_z / 2.;
         xi = sqrt(xi2);
         if (xi >= XI_LIMIT) {
            potdd[cnti][cntj] = POTDD_ASYMPTOTIC(xi);
         } else {
            potdd[cnti][cntj] = 2. - 3. * sqrt(pi) * xi * exp(xi2) * erfc(xi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_z);
      }
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   double tmp;

   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[threadid][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      {
         *norm = sqrt(simpint(dx, *tmpx, Nx));
         tmp = 1. / *norm;
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            psi[cnti][cntj] *= tmp;
         }
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsi   - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpxi  - temporary array
 *    tmpyi  - temporary array
 *    tmpxj  - temporary array
 *    tmpyj  - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsi, double **psidd2, double **tmpxi, double **tmpyi, double **tmpxj, double **tmpyj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[threadid][cnti] = psi[cnti][cntj];
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for (cnti = 0; cnti < Nx; cnti ++) {
            dpsi[cnti][cntj] = tmpxj[threadid][cnti] * tmpxj[threadid][cnti];
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[threadid][cntj] = psi[cnti][cntj];
         }
         diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
         for (cntj = 0; cntj < Ny; cntj ++) {
            dpsi[cnti][cntj] += tmpyj[threadid][cntj] * tmpyj[threadid][cntj];
         }
      }

      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj] * gd;
            dpsi2 = dpsi[cnti][cntj] / (3. - par);
            tmpyi[threadid][cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
            tmpyj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
         }
         (*tmpxi)[cnti] = simpint(dy, tmpyi[threadid], Ny);
         (*tmpxj)[cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }

   *mu = simpint(dx, *tmpxi, Nx);
   *en = simpint(dx, *tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double **psi, double **psidd2) {
   long cnti, cntj;
   fftw_complex *psidd2fft = (fftw_complex *) *psidd2;

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         psidd2[cnti][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
   }

   fftw_execute_dft_r2c(plan_forward, *psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < (Ny / 2) + 1; cntj ++) {
         psidd2fft[cnti * (Ny2 + 1) + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * (Ny2 + 1) + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, *psidd2);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         psidd2[cnti][cntj] /= Nx * Ny;
      }
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny - 1; cntj ++) {
      psidd2[Nx - 1][cntj] = psidd2[0][cntj];
   }

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx - 1; cnti ++) {
      psidd2[cnti][Ny - 1] = psidd2[cnti][0];
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   double psi2;

   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpx[threadid][cnti] = x2[cnti] * psi2;
         }
         (*tmpy)[cntj] = simpint(dx, tmpx[threadid], Nx);
      }
      #pragma omp barrier

      #pragma omp single
      rms[1] = sqrt(simpint(dy, *tmpy, Ny));

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpy[threadid][cntj] = y2[cntj] * psi2;
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      rms[2] = sqrt(simpint(dx, *tmpx, Nx));
   }

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double **psi, double **psidd2) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nx - 1][cntj] = 0.;
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Ny - 1] = 0.;
      }
   }

   return;
}

void outpsi2xy(double **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenx(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
      fflush(file);
   }
}

void outdeny(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         tmp[cnti] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag2dXY-th/imag2dXY-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <omp.h>
#include <sys/time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11
#define XI_LIMIT              26.
#define POTDD_ASYMPTOTIC(a)   2. - 3. * (1. - 1. / (2. * a * a) + 3. / (4. * a * a * a * a) - 15. / (8. * a * a * a * a * a * a))
/* #define POTDD_ASYMPTOTIC(a)   - 1. */

#define FFT_FLAG FFTW_MEASURE
/* #define FFT_FLAG FFTW_ESTIMATE */


char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny;
long Nx2, Ny2;
double g, g0, gd, gd0, g_2d, gd_2d, d_z;
double aho, as, add;
double dx, dy;
double dx2, dy2;
double dt;
double vnu, vgamma;
double par;
double pi;

double *x, *y;
double *x2, *y2;
double **psi;
double **psidd2;
double **pot;
double **potdd;

double Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double *calphax, *calphay;
double *cgammax, *cgammay;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double **);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double **, double **, double **);
void calcmuen(double *, double *, double **, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double **, double **);
void calcrms(double *, double **, double **, double **);
void calcnu(double **, double **);
void calclux(double **, double **);
void calcluy(double **, double **);
void outpsi2xy(double **, FILE *);
void outdenx(double **, double *, FILE *);
void outdeny(double **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag2dXZ-th/imag2dXZ-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "imag2dXZ-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double **cbeta;
   double **dpsi;
   double **tmpzi, **tmpxi, **tmpzj, **tmpxj;
   double psi2;
   fftw_complex *psidd2fft;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);
   x = alloc_double_vector(Nx);

   z2 = alloc_double_vector(Nz);
   x2 = alloc_double_vector(Nx);

   pot = alloc_double_matrix(Nz, Nx);
   potdd = alloc_double_matrix(Nz, Nx);
   psi = alloc_double_matrix(Nz, Nx);
   psidd2 = alloc_double_matrix(Nz, (Nx / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) *psidd2;

   dpsi = alloc_double_matrix(Nz, Nx);

   calphaz = alloc_double_vector(Nz - 1);
   calphax = alloc_double_vector(Nx - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nz, Nx) - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   cgammax = alloc_double_vector(Nx - 1);

   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);

   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_y);
   gd_2d = gd0 / (sqrt(2. * pi) * d_y);

   Nz2 = Nz / 2; Nx2 = Nx / 2;
   dz2 = dz * dz; dx2 = dx * dx;

   fprintf(out, " Imaginary time propagation 2dXZ,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, LAMBDA = %.2f\n", vgamma, vlambda);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_y);
   fprintf(out, " # Space Stp: NX = %li, NZ = %li\n", Nx, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DZ = %.6f\n", dx, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;
   gd = 0.;

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(*tmpzi, *tmpxi, *tmpzj, *tmpxj);

   plan_forward = fftw_plan_dft_r2c_2d(Nz, Nx, *psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_2d(Nz, Nx, psidd2fft, *psidd2, FFT_FLAG);

   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);

   psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpzi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 2dXZ,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <z>             <x>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calcluz(psi, cbeta);
         calclux(psi, cbeta);
         calcnorm(&norm, psi, tmpzi, tmpxi);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
      calcrms(rms, psi, tmpzi, tmpxi);
      psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, *tmpxi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, *tmpzi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
         fflush(filerms);
      }
   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpzi, tmpxi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpzi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpzi, tmpxi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = psi[Nz2][Nx2] * psi[Nz2][Nx2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpzi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(z);
   free_double_vector(x);

   free_double_vector(z2);
   free_double_vector(x2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_double_matrix(psi);
   free_double_matrix(psidd2);

   free_double_matrix(dpsi);

   free_double_vector(calphaz);
   free_double_vector(calphax);
   free_double_matrix(cbeta);
   free_double_vector(cgammaz);
   free_double_vector(cgammax);

   free_double_matrix(tmpzi);
   free_double_matrix(tmpxi);
   free_double_matrix(tmpzj);
   free_double_matrix(tmpxj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Y")) == NULL) {
      fprintf(stderr, "D_Y is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_y = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL)  || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);

      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vlambda)));

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }

   #pragma omp parallel for private(cntj)
   for(cntj = 0; cntj < Nx; cntj ++) {
      x[cntj] = (cntj - Nx2) * dx;
      x2[cntj] = x[cntj] * x[cntj];
   }

   #pragma omp parallel for private(cnti, cntj, tmp)
   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cntj] + vlambda * z2[cnti]));
         psi[cnti][cntj] = tmp / cpsi;
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vlambda2, vgamma2;

   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti, cntj)
   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cntj] + vlambda2 * z2[cnti]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + dt / dz2 / (3. - par);
   Ax0 = 1. + dt / dx2 / (3. - par);

   Az0r = 1. - dt / dz2 / (3. - par);
   Ax0r = 1. - dt / dx2 / (3. - par);

   Az = - 0.5 * dt / dz2 / (3. - par);
   Ax = - 0.5 * dt / dx2 / (3. - par);

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for(cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for(cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}
/**
 *    Initialization of the dipolar potential.
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kx, double *kz2, double *kx2) {
   long cnti, cntj;
   double dkz, dkx;
   double zi, zi2;

   dkz = 2. * pi / (Nz * dz);
   dkx = 2. * pi / (Nx * dx);

   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj] = cntj * dkx;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj + Nx2] = (cntj - Nx2) * dkx;

   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];
   for(cntj = 0; cntj < Nx; cntj ++) kx2[cntj] = kx[cntj] * kx[cntj];

   #pragma omp parallel for private(cnti, cntj, zi, zi2)
   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         zi2 = (kz2[cnti] + kx2[cntj]) * d_y * d_y / 2.;
         zi = sqrt(zi2);

         if(zi >= XI_LIMIT) {
            potdd[cnti][cntj] = -1. + 3. * (kz2[cnti] * d_y * d_y / 2.) / zi2;
         } else if((fabs(kz[cnti]) < 0.01) && (fabs(kx[cntj]) < 0.01)) {
            potdd[cnti][cntj] = -1.;
         } else {
            potdd[cnti][cntj] = -1. + 3. * sqrt(pi) * (kz2[cnti] * d_y * d_y / 2.) / zi * exp(zi2) * erfc(zi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_y);
      }
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 *    tmpx - temporary array
 */
void calcnorm(double *norm, double **psi, double **tmpz, double **tmpx) {
   int threadid;
   long cnti, cntj;
   double tmp;

   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            tmpx[threadid][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
         }
         (*tmpz)[cnti] = simpint(dx, tmpx[threadid], Nx);
      }
      #pragma omp barrier

      #pragma omp single
      {
         *norm = sqrt(simpint(dz, *tmpz, Nz));
         tmp = 1. / *norm;
      }

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            psi[cnti][cntj] *= tmp;
         }
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsi   - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpzi  - temporary array
 *    tmpxi  - temporary array
 *    tmpzj  - temporary array
 *    tmpxj  - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsi, double **psidd2, double **tmpzi, double **tmpxi, double **tmpzj, double **tmpxj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Nx; cntj ++) {
         for (cnti = 0; cnti < Nz; cnti ++) {
            tmpzi[threadid][cnti] = psi[cnti][cntj];
         }
         diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
         for (cnti = 0; cnti < Nz; cnti ++) {
            dpsi[cnti][cntj] = tmpzj[threadid][cnti] * tmpzj[threadid][cnti];
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            tmpxi[threadid][cntj] = psi[cnti][cntj];
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for (cntj = 0; cntj < Nx; cntj ++) {
            dpsi[cnti][cntj] += tmpxj[threadid][cntj] * tmpxj[threadid][cntj];
         }
      }

      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj] * gd;
            dpsi2 = dpsi[cnti][cntj] / (3. - par);
            tmpxi[threadid][cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
            tmpxj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
         }
         (*tmpzi)[cnti] = simpint(dx, tmpxi[threadid], Nx);
         (*tmpzj)[cnti] = simpint(dx, tmpxj[threadid], Nx);
      }
   }

   *mu = simpint(dz, *tmpzi, Nz);
   *en = simpint(dz, *tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double **psi, double **psidd2) {
   long cnti, cntj;
   fftw_complex *psidd2fft = (fftw_complex *) *psidd2;

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < Nx; cntj ++) {
         psidd2[cnti][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
   }

   fftw_execute_dft_r2c(plan_forward, *psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < (Nx / 2) + 1; cntj ++) {
         psidd2fft[cnti * (Nx2 + 1) + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * (Nx2 + 1) + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, *psidd2);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < Nx; cntj ++) {
         psidd2[cnti][cntj] /= Nz * Nx;
      }
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Nx - 1; cntj ++) {
      psidd2[Nz - 1][cntj] = psidd2[0][cntj];
   }

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nz - 1; cnti ++) {
      psidd2[cnti][Nx - 1] = psidd2[cnti][0];
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 *    tmpx - temporary array
 */
void calcrms(double *rms, double **psi, double **tmpz, double **tmpx) {
   int threadid;
   long cnti, cntj;
   double psi2;

   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Nx; cntj ++) {
         for (cnti = 0; cnti < Nz; cnti ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpz[threadid][cnti] = z2[cnti] * psi2;
         }
         (*tmpx)[cntj] = simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier

      #pragma omp single
      rms[1] = sqrt(simpint(dx, *tmpx, Nx));

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpx[threadid][cntj] = x2[cntj] * psi2;
         }
         (*tmpz)[cnti] = simpint(dx, tmpx[threadid], Nx);
      }
      #pragma omp barrier

      #pragma omp single
      rms[2] = sqrt(simpint(dz, *tmpz, Nz));
   }

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double **psi, double **psidd2) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < Nx; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Nx; cntj ++) {
         cbeta[threadid][Nz - 2] = psi[Nz - 1][cntj];
         for (cnti = Nz - 2; cnti > 0; cnti --) {
            c = - Az * psi[cnti + 1][cntj] + Az0r * psi[cnti][cntj] - Az * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammaz[cnti] * (Az * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nz - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphaz[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nz - 1][cntj] = 0.;
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         cbeta[threadid][Nx - 2] = psi[cnti][Nx - 1];
         for (cntj = Nx - 2; cntj > 0; cntj --) {
            c = - Ax * psi[cnti][cntj + 1] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammax[cntj] * (Ax * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Nx - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphax[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Nx - 1] = 0.;
      }
   }

   return;
}

void outpsi2xz(double **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      for(cntj = 0; cntj < Nx; cntj += outstpx) {
         fprintf(file, "%8le %8le %8le\n", z[cnti], x[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenz(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      for(cntj = 0; cntj < Nx; cntj ++) {
            tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", z[cnti], simpint(dx, tmp, Nx));
      fflush(file);
   }
}

void outdenx(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Nx; cntj += outstpx) {
       for(cnti = 0; cnti < Nz; cnti ++) {
            tmp[cnti] = psi[cnti][cntj] * psi[cnti][cntj];
      }
      fprintf(file, "%8le %8le\n", x[cntj], simpint(dz, tmp, Nz));
      fflush(file);
   }
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag2dXZ-th/imag2dXZ-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <omp.h>
#include <sys/time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11
#define XI_LIMIT              26.

#define FFT_FLAG FFTW_MEASURE
/* #define FFT_FLAG FFTW_ESTIMATE */


char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpz, outstpx;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz, Nx;
long Nz2, Nx2;
double g, g0, gd, gd0, g_2d, gd_2d, d_y;
double aho, as, add;
double dz, dx;
double dz2, dx2;
double dt;
double vgamma, vlambda;
double par;
double pi;

double *z, *x;
double *z2, *x2;
double **psi;
double **psidd2;
double **pot;
double **potdd;

double Az0, Ax0, Az0r, Ax0r, Az, Ax;
double *calphaz, *calphax;
double *cgammaz, *cgammax;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double **);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double **, double **, double **);
void calcmuen(double *, double *, double **, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double **, double **);
void calcrms(double *, double **, double **, double **);
void calcnu(double **, double **);
void calcluz(double **, double **);
void calclux(double **, double **);
void outpsi2xz(double **, FILE *);
void outdenz(double **, double *, FILE *);
void outdenx(double **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag3d-th/imag3d-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "imag3d-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double **cbeta;
   double ***dpsi;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
   double psi2;
   fftw_complex *psidd2fft;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_double_tensor(Nx, Ny, Nz);
   psidd2 = alloc_double_tensor(Nx, Ny, (Nz / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) **psidd2;

   dpsi = alloc_double_tensor(Nx, Ny, Nz);

   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta = alloc_double_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);

   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);

   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   fprintf(out, " Imaginary time propagation 3D,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(*tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj);

   plan_forward = fftw_plan_dft_r2c_3d(Nx, Ny, Nz, **psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_3d(Nx, Ny, Nz, psidd2fft, **psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);

   psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, *tmpyi, file);
      fclose(file);
      /*
            sprintf(filename, "%s2d_xy.txt", initout);
            file = fopen(filename, "w");
            outdenxy(psi, *tmpzi, file);
            fclose(file);

            sprintf(filename, "%s2d_xz.txt", initout);
            file = fopen(filename, "w");
            outdenxz(psi, *tmpyi, file);
            fclose(file);

            sprintf(filename, "%s2d_yz.txt", initout);
            file = fopen(filename, "w");
            outdenyz(psi, *tmpxi, file);
            fclose(file);

            sprintf(filename, "%s3d_x0z.txt", initout);
            file = fopen(filename, "w");
            outpsi2xz(psi, file);
            fclose(file);

            sprintf(filename, "%s3d_xy0.txt", initout);
            file = fopen(filename, "w");
            outpsi2xy(psi, file);
            fclose(file);
      */
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g0 / (double) Nstp;
      double gd_stp = par * gd0 / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calcluy(psi, cbeta);
         calcluz(psi, cbeta);
         calclux(psi, cbeta);
         calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
      psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xz(psi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outdenxyz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, *tmpyi, *tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, *tmpxi, *tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, *tmpxi, *tmpyi, file);
         fclose(file);
         /*
               sprintf(filename, "%s2d_xy.txt", Nstpout);
               file = fopen(filename, "w");
               outdenxy(psi, *tmpzi, file);
               fclose(file);

               sprintf(filename, "%s2d_xz.txt", Nstpout);
               file = fopen(filename, "w");
               outdenxz(psi, *tmpyi, file);
               fclose(file);

               sprintf(filename, "%s2d_yz.txt", Nstpout);
               file = fopen(filename, "w");
               outdenyz(psi, *tmpxi, file);
               fclose(file);

               sprintf(filename, "%s3d_x0z.txt", Nstpout);
               file = fopen(filename, "w");
               outpsi2xz(psi, file);
               fclose(file);

               sprintf(filename, "%s3d_xy0.txt", Nstpout);
               file = fopen(filename, "w");
               outpsi2xy(psi, file);
               fclose(file);
         */
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, *tmpyi, file);
      fclose(file);
      /*
            sprintf(filename, "%s2d_xy.txt", Npasout);
            file = fopen(filename, "w");
            outdenxy(psi, *tmpzi, file);
            fclose(file);

            sprintf(filename, "%s2d_xz.txt", Npasout);
            file = fopen(filename, "w");
            outdenxz(psi, *tmpyi, file);
            fclose(file);

            sprintf(filename, "%s2d_yz.txt", Npasout);
            file = fopen(filename, "w");
            outdenyz(psi, *tmpxi, file);
            fclose(file);

            sprintf(filename, "%s3d_x0z.txt", Npasout);
            file = fopen(filename, "w");
            outpsi2xz(psi, file);
            fclose(file);

            sprintf(filename, "%s3d_xy0.txt", Npasout);
            file = fopen(filename, "w");
            outpsi2xy(psi, file);
            fclose(file);
      */
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Nrunout != NULL) {

      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, *tmpyi, file);
      fclose(file);
      /*
            sprintf(filename, "%s2d_xy.txt", Nrunout);
            file = fopen(filename, "w");
            outdenxy(psi, *tmpzi, file);
            fclose(file);

            sprintf(filename, "%s2d_xz.txt", Nrunout);
            file = fopen(filename, "w");
            outdenxz(psi, *tmpyi, file);
            fclose(file);

            sprintf(filename, "%s2d_yz.txt", Nrunout);
            file = fopen(filename, "w");
            outdenyz(psi, *tmpxi, file);
            fclose(file);

            sprintf(filename, "%s3d_x0z.txt", Nrunout);
            file = fopen(filename, "w");
            outpsi2xz(psi, file);
            fclose(file);

            sprintf(filename, "%s3d_xy0.txt", Nrunout);
            file = fopen(filename, "w");
            outpsi2xy(psi, file);
            fclose(file);
      */
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_double_tensor(pot);
   free_double_tensor(potdd);
   free_double_tensor(psi);
   free_double_tensor(psidd2);

   free_double_tensor(dpsi);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_matrix(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double ***psi) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   #pragma omp parallel for private(cntk)
   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   #pragma omp parallel for private(cnti, cntj, cntk, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
            psi[cnti][cntj][cntk] = tmp / cpsi;
         }
      }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2 / (3. - par);
   Ay0 = 1. + dt / dy2 / (3. - par);
   Az0 = 1. + dt / dz2 / (3. - par);

   Ax0r = 1. - dt / dx2 / (3. - par);
   Ay0r = 1. - dt / dy2 / (3. - par);
   Az0r = 1. - dt / dz2 / (3. - par);

   Ax = - 0.5 * dt / dx2 / (3. - par);
   Ay = - 0.5 * dt / dy2 / (3. - par);
   Az = - 0.5 * dt / dz2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   #pragma omp parallel for private(cnti, cntj, cntk, xk, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }
   potdd[0][0][0] = 0.;

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double tmp;

   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmpz[threadid][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      {
         *norm = sqrt(simpint(dx, *tmpx, Nx));
         tmp = 1. / *norm;
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] *= tmp;
            }
         }
      }
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsi   - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpxi  - temporary array
 *    tmpyi  - temporary array
 *    tmpzi  - temporary array
 *    tmpxj  - temporary array
 *    tmpyj  - temporary array
 *    tmpzj  - temporary array
 */
void calcmuen(double *mu, double *en, double ***psi, double ***dpsi, double ***psidd2, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = psi[cnti][cntj][cntk];
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for (cnti = 0; cnti < Nx; cnti ++) {
               dpsi[cnti][cntj][cntk] = tmpxj[threadid][cnti] * tmpxj[threadid][cnti];
            }
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = psi[cnti][cntj][cntk];
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for (cntj = 0; cntj < Ny; cntj ++) {
               dpsi[cnti][cntj][cntk] += tmpyj[threadid][cntj] * tmpyj[threadid][cntj];
            }
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = psi[cnti][cntj][cntk];
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for (cntk = 0; cntk < Nz; cntk ++) {
               dpsi[cnti][cntj][cntk] += tmpzj[threadid][cntk] * tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               psi2lin = psi2 * g;
               psidd2lin = psidd2[cnti][cntj][cntk] * gd;
               dpsi2 = dpsi[cnti][cntj][cntk] / (3. - par);
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin + psidd2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         (*tmpxi)[cnti] = simpint(dy, tmpyi[threadid], Ny);
         (*tmpxj)[cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }

   *mu = simpint(dx, *tmpxi, Nx);
   *en = simpint(dx, *tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double ***psi, double ***psidd2) {
   long cnti, cntj, cntk;
   fftw_complex *psidd2fft = (fftw_complex *) **psidd2;

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
      }
   }

   fftw_execute_dft_r2c(plan_forward, **psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz2 + 1; cntk ++) {
            psidd2fft[cnti * Ny * (Nz2 + 1) + cntj * (Nz2 + 1) + cntk][0] *= potdd[cnti][cntj][cntk];
            psidd2fft[cnti * Ny * (Nz2 + 1) + cntj * (Nz2 + 1) + cntk][1] *= potdd[cnti][cntj][cntk];
         }
      }
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, **psidd2);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] /= Nx * Ny * Nz;
         }
      }
   }

   #pragma omp parallel for private(cntj, cntk)
   for (cntj = 0; cntj < Ny - 1; cntj ++) {
      for (cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[Nx - 1][cntj][cntk] = psidd2[0][cntj][cntk];
      }
   }

   #pragma omp parallel for private(cnti, cntk)
   for (cnti = 0; cnti < Nx - 1; cnti ++) {
      for (cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[cnti][Ny - 1][cntk] = psidd2[cnti][0][cntk];
      }
   }

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx - 1; cnti ++) {
      for (cntj = 0; cntj < Ny - 1; cntj ++) {
         psidd2[cnti][cntj][Nz - 1] = psidd2[cnti][cntj][0];
      }
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               tmpx[threadid][cnti] = x2[cnti] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dx, tmpx[threadid], Nx);
         }
         (*tmpy)[cntj] = simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier

      #pragma omp single
      rms[1] = sqrt(simpint(dy, *tmpy, Ny));

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               tmpy[threadid][cntj] = y2[cntj] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dy, tmpy[threadid], Ny);
         }
         (*tmpx)[cnti] = simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier

      #pragma omp single
      rms[2] = sqrt(simpint(dx, *tmpx, Nx));

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               tmpz[threadid][cntk] = z2[cntk] * psi2;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      rms[3] = sqrt(simpint(dx, *tmpx, Nx));
   }

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double ***psi, double ***psidd2) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin + psidd2lin);
            psi[cnti][cntj][cntk] *= exp(- tmp);
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }

   return;
}

void outdenx(double ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(double ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(double ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(double ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(double ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenxyz(double ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         for(cntk = 0; cntk < Nz; cntk += outstpz) {
            //fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk], psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
            fprintf(file, "%8le\n", psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
            fflush(file);
         }
      }
   }

   return;
}

void outdenyz(double ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
            fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(double ***psi, FILE *file) {
   long cnti, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], psi[cnti][Ny2][cntk] * psi[cnti][Ny2][cntk]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(double ***psi, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj][Nz2] * psi[cnti][cntj][Nz2]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/imag3d-th/imag3d-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <omp.h>
#include <sys/time.h>

#define MAX(a, b, c)       (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE  256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
/* #define FFT_FLAG FFTW_ESTIMATE */

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
double g, g0, gd, gd0;
double aho, as, add;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double vnu, vlambda, vgamma;
double par;
double pi, cutoff;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***psi;
double ***psidd2;
double ***pot;
double ***potdd;

double Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double *calphax, *calphay, *calphaz;
double *cgammax, *cgammay, *cgammaz;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double ***psi);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double ***, double **, double **, double **);
void calcmuen(double *, double *, double ***, double ***, double ***, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double ***, double ***);
void calcrms(double *, double ***, double **, double **, double **);
void calcnu(double ***, double ***);
void calclux(double ***, double **);
void calcluy(double ***, double **);
void calcluz(double ***, double **);
void outpsi2xz(double ***, FILE *);
void outpsi2xy(double ***, FILE *);
void outdenx(double ***, double *, double *, FILE *);
void outdeny(double ***, double *, double *, FILE *);
void outdenz(double ***, double *, double *, FILE *);
void outdenxy(double ***, double *, FILE *);
void outdenxz(double ***, double *, FILE *);
void outdenyz(double ***, double *, FILE *);
void outdenxyz(double ***, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);
extern void free_double_tensor(double ***);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real1dX-th/real1dX-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "real1dX-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex *psi;
   double *psidd2;
   double complex *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj, *tmpxk, *tmpxl, *tmpxm, *tmpxn;
   fftw_complex *psidd2fft;
   double psi2;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);

   x2 = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   potdd = alloc_double_vector(Nx);

   psi = alloc_complex_vector(Nx);
   psidd2 = alloc_double_vector((Nx / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) psidd2;

   dpsix = alloc_double_vector(Nx);

   calphax = alloc_complex_vector(Nx - 1);
   cbeta =  alloc_complex_vector(Nx - 1);
   cgammax = alloc_complex_vector(Nx - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);
   tmpxk = alloc_double_vector(Nx);
   tmpxl = alloc_double_vector(Nx);
   tmpxm = alloc_double_vector(Nx);
   tmpxn = alloc_double_vector(Nx);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;

   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nx2 = Nx / 2;
   dx2 = dx * dx;

   fprintf(out, " Real time propagation 1dX,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: GAMMA = %.2f\n", vgamma);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nx);
   fprintf(out, "  Space Step: DX = %.6f\n", dx);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <x>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) {
     g = par * g_1d;
     gd = par * gd_1d;
   }
   else {
     g = 0.;
     gd = 0.;
   }

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpxi, tmpxj, tmpxk, tmpxl, tmpxm, tmpxn);

   plan_forward = fftw_plan_dft_r2c_1d(Nx, psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_1d(Nx, psidd2fft, psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = cabs(psi[Nx2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   if(Nstp != 0) {
      double g_stp = par * g_1d / (double) Nstp;
      double gd_stp = par * gd_1d / (double) Nstp;
      gettimeofday(&iter_start, NULL);
      for(cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calclux(psi, cbeta);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcnorm(&norm, psi, tmpxi);
      calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
      calcrms(rms, psi, tmpxi);
      psi2 = cabs(psi[Nx2]);
      psi2 *= psi2;
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if(Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2x(psi, file);
         fclose(file);
      }
   }

   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi);
         fprintf(dyna, "%8le   %8le\n", cnti * dt * par, *rms);
         fflush(dyna);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = cabs(psi[Nx2]);
   psi2 *= psi2;
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   g = gpar * g;
   gd = gdpar * gd;

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi);
         fprintf(dyna, "%8le   %8le\n", (cnti * dt  + dt * Npas) * par, *rms);
         fflush(dyna);
      }

   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   if(dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, psidd2, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = cabs(psi[Nx2]);
   psi2 *= psi2;
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);

   free_double_vector(x2);

   free_double_vector(pot);
   free_double_vector(potdd);
   free_complex_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsix);

   free_complex_vector(calphax);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);
   free_double_vector(tmpxk);
   free_double_vector(tmpxl);
   free_double_vector(tmpxm);
   free_double_vector(tmpxn);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex *psi) {
   long cnti;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt( sqrt(pi  / vgamma));

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   if(Nstp != 0) {
      #pragma omp parallel for private(cnti, tmp)
      for(cnti = 0; cnti < Nx; cnti ++) {
         tmp = exp(- 0.5 * vgamma * x2[cnti]);
         psi[cnti] = tmp / cpsi;
      }
   }

   if(Nstp == 0) {
      if((file = fopen("imag1dX-den.txt", "r")) == NULL) {       /* open a text file for reading */
         printf("Run the program using the input file to read. i.g.: imag1dX-den.txt\n");
         exit(1);					/*couldn't open the requested file!*/
      }
      file = fopen("imag1dX-den.txt", "r");
      for(cnti = 0; cnti < Nx; cnti ++) {
         if(fscanf(file, "%lf %lf\n", &x[cnti], &tmp)) {
            psi[cnti] = sqrt(tmp);
         }
      }
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vgamma2;

   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      pot[cnti] = 0.5 * par * (vgamma2 * x2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2 / (3. - par);

   Ax0r = 1. - I * dt / dx2 / (3. - par);

   Ax = - 0.5 * I * dt / dx2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *kx2, double *xg, double *dxg, double *ky, double *dky) {
   long cnti, cntj;
   double ky2;
   double tau;

   gauleg(-1., 1., xg, dxg, Nx);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      ky[cnti] = xg[cnti] / (1. - xg[cnti] * xg[cnti]);
      kx[cnti] = ky[cnti];
      dky[cnti] = dxg[cnti] * (1. + xg[cnti] * xg[cnti]) /
      ((1. - xg[cnti] * xg[cnti]) * (1. - xg[cnti] * xg[cnti]));
   }

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];

   #pragma omp parallel for private(cnti, cntj, ky2, tau)
   for(cnti = 0; cnti < Nx; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nx; cntj ++) {
         ky2 = ky[cntj] * ky[cntj];
         tau = sqrt((kx2[cntj] + ky2) * drho2 / 2.);
         if(tau < 26.) {
            potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	          * (2. - 3. * sqrt(pi) * exp(tau * tau) * tau * erfc(tau));
         } else {
            potdd[cnti] += dky[cntj] * sqrt(drho2 / 2.) * exp(- ky2 * drho2 / 2.)
	          * (-1. + .5 / (tau * tau));
         }
      }
      potdd[cnti] *= 2. / (3. * sqrt(pi));
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpx) {
   long cnti;
   //double tmp;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpx[cnti] = cabs(psi[cnti]);
      tmpx[cnti] *= tmpx[cnti];
   }

   *norm = sqrt(simpint_th(dx, tmpx, Nx));
   //tmp = 1. / *norm;

   //for(cnti = 0; cnti < Nx; cnti ++) {
   //   psi[cnti] *= tmp;
   //}

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsix  - temporary array
 *    dpsiy  - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpxi  - temporary array
 *    tmpyi  - temporary array
 *    tmpzi  - temporary array
 *    tmpxj  - temporary array
 *    tmpyj  - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsix, double *psidd2, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpxi[cnti] = cabs(psi[cnti]);
   }

   diff_th(dx, tmpxi, dpsix, Nx);

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, dpsi2)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsix[cnti] * dpsix[cnti] / (3. - par);
      tmpxi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint_th(dx, tmpxi, Nx);
   *en = simpint_th(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double complex *psi, double *psidd2) {
   long cnti;
   double tmp;
   fftw_complex *psidd2fft = (fftw_complex *) psidd2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      tmp = cabs(psi[cnti]);
      psidd2[cnti] = tmp * tmp;
   }

   fftw_execute_dft_r2c(plan_forward, psidd2, psidd2fft);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx2 + 1; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, psidd2);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psidd2[cnti] /= Nx;
   }

   psidd2[Nx - 1] = psidd2[0];

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpx) {
   long cnti;
   double psi2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpx[cnti] = x2[cnti] * psi2;
   }

   *rms = sqrt(simpint_th(dx, tmpx, Nx));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double complex *psi, double *psidd2) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= cexp(- I * tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;

   cbeta[Nx - 2] = psi[Nx - 1];
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nx - 2; cnti ++) {
      psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nx - 1] = 0.;

   return;
}

void outpsi2x(double complex *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
   }
   fflush(file);

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real1dX-th/real1dX-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <omp.h>
#include <sys/time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
//#define FFT_FLAG FFTW_ESTIMATE

char *output, *dynaout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx;
long Nx2;
double g, g0, gpar, gd, gd0, gdpar, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dx;
double dx2;
double dt;
double vgamma;
double par;
double pi;

double *x;
double *x2;
double *pot;
double *potdd;

double complex Ax0, Ax0r, Ax;
double complex *calphax;
double complex *cgammax;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double complex *);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *, double *);
void calcpsidd2(double complex *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *, double *);
void calclux(double complex *, double complex *);
void outpsi2x(double complex *, FILE *);

extern double simpint_th(double, double *, long);
extern void diff_th(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real1dZ-th/real1dZ-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "real1dZ-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex *psi;
   double *psidd2;
   double complex *cbeta;
   double *dpsiz;
   double *tmpzi, *tmpzj, *tmpzk, *tmpzl, *tmpzm, *tmpzn;
   fftw_complex *psidd2fft;
   double psi2;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);

   z2 = alloc_double_vector(Nz);

   pot = alloc_double_vector(Nz);
   potdd = alloc_double_vector(Nz);

   psi = alloc_complex_vector(Nz);
   psidd2 = alloc_double_vector((Nz / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) psidd2;

   dpsiz = alloc_double_vector(Nz);

   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_vector(Nz - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpzi = alloc_double_vector(Nz);
   tmpzj = alloc_double_vector(Nz);
   tmpzk = alloc_double_vector(Nz);
   tmpzl = alloc_double_vector(Nz);
   tmpzm = alloc_double_vector(Nz);
   tmpzn = alloc_double_vector(Nz);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if(opt == 2) par = 2.;
   else par = 1.;

   drho2 = drho * drho;
   g_1d = g0 / ((2. * pi * drho2));
   gd_1d = gd0 / ((2. * pi* drho2));

   Nz2 = Nz / 2;
   dz2 = dz * dz;

   fprintf(out, " Real time propagation 1dZ,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_1D = %.4f, Strength of DDI GD_1D = %.5f\n", g_1d, gd_1d);
   fprintf(out, "  Parameter of trap: LAMBDA = %.2f\n", vlambda);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nz);
   fprintf(out, "  Space Step: DZ = %.6f\n", dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <z>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) {
     g = par * g_1d;
     gd = par * gd_1d;
   }
   else {
     g = 0.;
     gd = 0.;
   }

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(tmpzi, tmpzj, tmpzk, tmpzl, tmpzm, tmpzn);

   plan_forward = fftw_plan_dft_r2c_1d(Nz, psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_1d(Nz, psidd2fft, psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = cabs(psi[Nz2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }

   if(Nstp != 0) {
      double g_stp = par * g_1d / (double) Nstp;
      double gd_stp = par * gd_1d / (double) Nstp;
      gettimeofday(&iter_start, NULL);
      for(cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calcluz(psi, cbeta);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcnorm(&norm, psi, tmpzi);
      calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
      calcrms(rms, psi, tmpzi);
      psi2 = cabs(psi[Nz2]);
      psi2 *= psi2;
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if(Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2z(psi, file);
         fclose(file);
      }
   }

   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi);
         fprintf(dyna, "%8le   %8le\n", cnti * dt * par, *rms);
         fflush(dyna);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = cabs(psi[Nz2]);
   psi2 *= psi2;
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }

   g = gpar * g;
   gd = gdpar * gd;

   gettimeofday(&iter_start, NULL);
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi);
         fprintf(dyna, "%8le   %8le\n", (cnti * dt  + dt * Npas) * par, *rms);
         fflush(dyna);
      }

   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   if(dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpzi);
   calcmuen(&mu, &en, psi, dpsiz, psidd2, tmpzi, tmpzj);
   calcrms(rms, psi, tmpzi);
   psi2 = cabs(psi[Nz2]);
   psi2 *= psi2;
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2z(psi, file);
      fclose(file);
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(z);

   free_double_vector(z2);

   free_double_vector(pot);
   free_double_vector(potdd);
   free_complex_vector(psi);
   free_double_vector(psidd2);

   free_double_vector(dpsiz);

   free_complex_vector(calphaz);
   free_complex_vector(cbeta);
   free_complex_vector(cgammaz);

   free_double_vector(tmpzi);
   free_double_vector(tmpzj);
   free_double_vector(tmpzk);
   free_double_vector(tmpzl);
   free_double_vector(tmpzm);
   free_double_vector(tmpzn);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("G0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex *psi) {
   long cnti;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt( sqrt(pi  / vlambda));

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }

   if(Nstp != 0) {
      #pragma omp parallel for private(cnti, tmp)
      for(cnti = 0; cnti < Nz; cnti ++) {
         tmp = exp(- 0.5 * vlambda * z2[cnti]);
         psi[cnti] = tmp / cpsi;
      }
   }

   if(Nstp == 0) {
      if((file = fopen("imag1dZ-den.txt", "r")) == NULL) {       /* open a text file for reading */
         printf("Run the program using the input file to read. i.g.: imag1dZ-den.txt\n");
         exit(1);					/*couldn't open the requested file!*/
      }
      file = fopen("imag1dZ-den.txt", "r");
      for(cnti = 0; cnti < Nz; cnti ++) {
         if(fscanf(file, "%lf %lf\n", &z[cnti], &tmp)) {
            psi[cnti] = sqrt(tmp);
         }
      }
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vlambda2;

   vlambda2 = vlambda * vlambda;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      pot[cnti] = 0.5 * par * (vlambda2 * z2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + I * dt / dz2 / (3. - par);

   Az0r = 1. - I * dt / dz2 / (3. - par);

   Az = - 0.5 * I * dt / dz2 / (3. - par);

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kz2, double *zg, double *dzg, double *kr, double *dkr) {
   long cnti, cntj;
   double dkz;
   double kr2;

   gauleg(-1., 1., zg, dzg, Nz);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      kr[cnti] = (1. + zg[cnti]) / (1. - zg[cnti]);
      dkr[cnti] = 2. * dzg[cnti] / ((1. - zg[cnti]) * (1. - zg[cnti]));
   }

   dkz = 2. * pi / (Nz * dz);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];

   #pragma omp parallel for private(cnti, cntj, kr2)
   for(cnti = 0; cnti < Nz; cnti ++) {
      potdd[cnti] = 0.;
      for(cntj = 0; cntj < Nz; cntj ++) {
         kr2 = kr[cntj] * kr[cntj];
         potdd[cnti] += (3. * kz2[cnti] / (kr2 + kz2[cnti]) - 1.) * kr[cntj] * dkr[cntj] * exp(- kr2 * drho2 / 2.);
      }
      potdd[cnti] *= 2. / 3.;
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpz) {
   long cnti;
   //double tmp;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      tmpz[cnti] = cabs(psi[cnti]);
      tmpz[cnti] *= tmpz[cnti];
   }

   *norm = sqrt(simpint_th(dz, tmpz, Nz));
   //tmp = 1. / *norm;

   //for(cnti = 0; cnti < Nz; cnti ++) {
   //   psi[cnti] *= tmp;
   //}

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsiz  - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpzi  - temporary array
 *    tmpzi  - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsiz, double *psidd2, double *tmpzi, double *tmpzj) {
   long cnti;
   double psi2, psi2lin, psidd2lin, dpsi2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      tmpzi[cnti] = cabs(psi[cnti]);
   }

   diff_th(dz, tmpzi, dpsiz, Nz);

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, dpsi2)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      dpsi2 = dpsiz[cnti] * dpsiz[cnti] / (3. - par);
      tmpzi[cnti] = (pot[cnti] + psi2lin + psidd2lin) * psi2 + dpsi2;
      tmpzj[cnti] = (pot[cnti] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
   }

   *mu = simpint_th(dz, tmpzi, Nz);
   *en = simpint_th(dz, tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double complex *psi, double *psidd2) {
   long cnti;
   double tmp;
   fftw_complex *psidd2fft = (fftw_complex *) psidd2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      tmp = cabs(psi[cnti]);
      psidd2[cnti] = tmp * tmp;
   }

   fftw_execute_dft_r2c(plan_forward, psidd2, psidd2fft);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz2 + 1; cnti ++) {
      psidd2fft[cnti][0] *= potdd[cnti];
      psidd2fft[cnti][1] *= potdd[cnti];
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, psidd2);

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psidd2[cnti] /= Nz;
   }

   psidd2[Nz - 1] = psidd2[0];

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpz) {
   long cnti;
   double psi2;

   #pragma omp parallel for private(cnti)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpz[cnti] = z2[cnti] * psi2;
   }

   *rms = sqrt(simpint_th(dz, tmpz, Nz));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double complex *psi, double *psidd2) {
   long cnti;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, psi2, psi2lin, psidd2lin, tmp)
   for(cnti = 0; cnti < Nz; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      psidd2lin = psidd2[cnti] * gd;
      tmp = dt * (pot[cnti] + psi2lin + psidd2lin);
      psi[cnti] *= cexp(- I * tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;

   cbeta[Nz - 2] = psi[Nz - 1];
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      c = - Az * psi[cnti + 1] + Az0r * psi[cnti] - Az * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammaz[cnti] * (Az * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nz - 2; cnti ++) {
      psi[cnti + 1] = calphaz[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nz - 1] = 0.;

   return;
}

void outpsi2z(double complex *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      fprintf(file, "%8le %8le\n", z[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
   }
   fflush(file);

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real1dZ-th/real1dZ-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <omp.h>
#include <sys/time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
//#define FFT_FLAG FFTW_ESTIMATE

char *output, *dynaout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpz, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz;
long Nz2;
double g, g0, gpar, gd, gd0, gdpar, g_1d, gd_1d, drho, drho2;
double aho, as, add;
double dz;
double dz2;
double dt;
double vlambda;
double par;
double pi;

double *z;
double *z2;
double *pot;
double *potdd;

double complex Az0, Az0r, Az;
double complex *calphaz;
double complex *cgammaz;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double complex *);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *, double *);
void calcpsidd2(double complex *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *, double *);
void calcluz(double complex *, double complex *);
void outpsi2z(double complex *, FILE *);

extern double simpint_th(double, double *, long);
extern void diff_th(double, double *, double *, long);
extern void gauleg(double, double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real2dXY-th/real2dXY-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "real2dXY-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex **cbeta;
   double **dpsi;
   double **tmpxi, **tmpyi, **tmpxj, **tmpyj;
   double psi2;
   fftw_complex *psidd2fft;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   file = NULL;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   potdd = alloc_double_matrix(Nx, Ny);
   psi = alloc_complex_matrix(Nx, Ny);
   psidd2 = alloc_double_matrix(Nx, (Ny / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) *psidd2;

   dpsi = alloc_double_matrix(Nx, Ny);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nx, Ny) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);

   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);

   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_z);
   gd_2d = gd0 / (sqrt(2. * pi) * d_z);

   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;

   fprintf(out, " Real time propagation 2dXY,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AH0 = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li\n", Nx, Ny);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f\n", dx, dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g_2d;
      gd = par * gd_2d;
   } else {
      g = 0.;
      gd = 0.;
   }

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(*tmpxi, *tmpyi, *tmpxj, *tmpyj);

   plan_forward = fftw_plan_dft_r2c_2d(Nx, Ny, *psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_2d(Nx, Ny, psidd2fft, *psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = cabs(psi[Nx2][Ny2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 2dXY,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calclux(psi, cbeta);
         calcluy(psi, cbeta);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcnorm(&norm, psi, tmpxi, tmpyi);
      calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
      calcrms(rms, psi, tmpxi, tmpyi);
      psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
      fprintf(out, "After NSTP iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xy(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, *tmpyi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, *tmpxi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
         fflush(filerms);
      }
   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   if (dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   } else dyna = NULL;

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rms[1], rms[2], rms[0]);
         fflush(dyna);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
   fprintf(out, "After NPAS iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   g = gpar * g;
   gd = gdpar * gd;

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms[1], rms[2], rms[0]);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   if (dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
   fprintf(out, "After NRUN iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_complex_matrix(psi);
   free_double_matrix(psidd2);

   free_double_matrix(dpsi);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vnu)));

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   if (Nstp != 0) {
      #pragma omp parallel for private(cnti, cntj, tmp)
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
            psi[cnti][cntj] = tmp / cpsi;
         }
      }
   }

   if (Nstp == 0) {
      if ((file = fopen("imag2dXY-den.txt", "r")) == NULL) {    /* open a text file for reading */
         printf("Run the program using the input file to read. i.g.: imag2dXY-den.txt\n");
         exit(1);               /*couldn't open the requested file!*/
      }
      file = fopen("imag2dXY-den.txt", "r");
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            if(fscanf(file,"%lf %lf %lf\n", &x[cnti], &y[cntj], &tmp)) {
               psi[cnti][cntj] = sqrt(tmp);
            }
         }
      }
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vnu2, vgamma2;

   vnu2 = vnu * vnu;
   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2 / (3. - par);
   Ay0 = 1. + I * dt / dy2 / (3. - par);

   Ax0r = 1. - I * dt / dx2 / (3. - par);
   Ay0r = 1. - I * dt / dy2 / (3. - par);

   Ax = - 0.5 * I * dt / dx2 / (3. - par);
   Ay = - 0.5 * I * dt / dy2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kx2, double *ky2) {
   long cnti, cntj;
   double dkx, dky;
   double xi, xi2;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];

   #pragma omp parallel for private(cnti, cntj, xi, xi2)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         xi2 = (kx2[cnti] + ky2[cntj]) * d_z * d_z / 2.;
         xi = sqrt(xi2);
         if (xi >= XI_LIMIT) {
            potdd[cnti][cntj] = POTDD_ASYMPTOTIC(xi);
         } else {
            potdd[cnti][cntj] = 2. - 3. * sqrt(pi) * xi * exp(xi2) * erfc(xi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_z);
      }
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   double tmp;

   #pragma omp parallel private(threadid, cnti, cntj, tmp)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmp = cabs(psi[cnti][cntj]);
            tmpy[threadid][cntj] = tmp * tmp;
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }

   *norm = sqrt(simpint(dx, *tmpx, Nx));
   // tmp = 1. / *norm;

   // for (cnti = 0; cnti < Nx; cnti ++) {
   //    for (cntj = 0; cntj < Ny; cntj ++) {
   //       psi[cnti][cntj] *= tmp;
   //    }
   // }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsi   - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpxi  - temporary array
 *    tmpyi  - temporary array
 *    tmpxj  - temporary array
 *    tmpyj  - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsi, double **psidd2, double **tmpxi, double **tmpyi, double **tmpxj, double **tmpyj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[threadid][cnti] = cabs(psi[cnti][cntj]);
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for (cnti = 0; cnti < Nx; cnti ++) {
            dpsi[cnti][cntj] = tmpxj[threadid][cnti] * tmpxj[threadid][cnti];
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[threadid][cntj] = cabs(psi[cnti][cntj]);
         }
         diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
         for (cntj = 0; cntj < Ny; cntj ++) {
            dpsi[cnti][cntj] += tmpyj[threadid][cntj] * tmpyj[threadid][cntj];
         }
      }

      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj] * gd;
            dpsi2 = dpsi[cnti][cntj] / (3. - par);
            tmpyi[threadid][cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
            tmpyj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
         }
         (*tmpxi)[cnti] = simpint(dy, tmpyi[threadid], Ny);
         (*tmpxj)[cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }

   *mu = simpint(dx, *tmpxi, Nx);
   *en = simpint(dx, *tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double complex **psi, double **psidd2) {
   long cnti, cntj;
   double tmp;
   fftw_complex *psidd2fft = (fftw_complex *) *psidd2;

   #pragma omp parallel for private(cnti, cntj, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         tmp = cabs(psi[cnti][cntj]);
         psidd2[cnti][cntj] = tmp * tmp;
      }
   }

   fftw_execute_dft_r2c(plan_forward, *psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < (Ny / 2) + 1; cntj ++) {
         psidd2fft[cnti * (Ny2 + 1) + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * (Ny2 + 1) + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, *psidd2);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         psidd2[cnti][cntj] /= Nx * Ny;
      }
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny - 1; cntj ++) {
      psidd2[Nx - 1][cntj] = psidd2[0][cntj];
   }

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx - 1; cnti ++) {
      psidd2[cnti][Ny - 1] = psidd2[cnti][0];
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double complex **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   double psi2;

   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpx[threadid][cnti] = x2[cnti] * psi2;
         }
         (*tmpy)[cntj] = simpint(dx, tmpx[threadid], Nx);
      }
      #pragma omp barrier

      #pragma omp single
      rms[1] = sqrt(simpint(dy, *tmpy, Ny));

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpy[threadid][cntj] = y2[cntj] * psi2;
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      rms[2] = sqrt(simpint(dx, *tmpx, Nx));
   }

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double complex **psi, double **psidd2) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nx - 1][cntj] = 0.;
      }
   }

   return;
}


/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Ny - 1] = 0.;
      }
   }

   return;
}

void outpsi2xy(double complex **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenx(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         tmp[cntj] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
      fflush(file);
   }
}

void outdeny(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         tmp[cnti] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real2dXY-th/real2dXY-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <omp.h>
#include <sys/time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11

#define XI_LIMIT              26.
#define POTDD_ASYMPTOTIC(a)   2. - 3. * (1. - 1. / (2. * a * a) + 3. / (4. * a * a * a * a) - 15. / (8. * a * a * a * a * a * a))
/* #define POTDD_ASYMPTOTIC(a)   - 1. */

#define FFT_FLAG FFTW_MEASURE
//#define FFT_FLAG FFTW_ESTIMATE

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpx, outstpy, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny;
long Nx2, Ny2;
double g, g0, gpar, gd, gd0, gdpar, g_2d, gd_2d, d_z;
double aho, as, add;
double dx, dy;
double dx2, dy2;
double dt;
double vnu, vgamma;
double par;
double pi;

double *x, *y;
double *x2, *y2;
double complex **psi;
double **psidd2;
double **pot;
double **potdd;

double complex Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double complex *calphax, *calphay;
double complex *cgammax, *cgammay;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double complex **);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double complex **, double **, double **);
void calcmuen(double *, double *, double complex **, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double complex **, double **);
void calcrms(double *, double complex **, double **, double **);
void calcnu(double complex **, double **);
void calclux(double complex **, double complex **);
void calcluy(double complex **, double complex **);
void outpsi2xy(double complex **, FILE *);
void outdenx(double complex **, double *, FILE *);
void outdeny(double complex **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real2dXZ-th/real2dXZ-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "real2dXZ-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex **cbeta;
   double **dpsi;
   double **tmpzi, **tmpxi, **tmpzj, **tmpxj;
   double psi2;
   fftw_complex *psidd2fft;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   file = NULL;

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   z = alloc_double_vector(Nz);
   x = alloc_double_vector(Nx);

   z2 = alloc_double_vector(Nz);
   x2 = alloc_double_vector(Nx);

   pot = alloc_double_matrix(Nz, Nx);
   potdd = alloc_double_matrix(Nz, Nx);
   psi = alloc_complex_matrix(Nz, Nx);
   psidd2 = alloc_double_matrix(Nz, (Nx / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) *psidd2;

   dpsi = alloc_double_matrix(Nz, Nx);

   calphaz = alloc_complex_vector(Nz - 1);
   calphax = alloc_complex_vector(Nx - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nz, Nx) - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   cgammax = alloc_complex_vector(Nx - 1);

   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);

   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   g_2d = g0 / (sqrt(2. * pi)  * d_y);
   gd_2d = gd0 / (sqrt(2. * pi) * d_y);

   Nz2 = Nz / 2; Nx2 = Nx / 2;
   dz2 = dz * dz; dx2 = dx * dx;

   fprintf(out, " Real time propagation 2dXZ,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AH0 = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Nonlinearity G_2D = %.4f, Strength of DDI GD_2D = %.5f\n", g_2d, gd_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, LAMBDA = %.2f\n", vgamma, vlambda);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_y);
   fprintf(out, " # Space Stp: NX = %li, NZ = %li\n", Nx, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DZ = %.6f\n", dx, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g_2d;
      gd = par * gd_2d;
   } else {
      g = 0.;
      gd = 0.;
   }

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(*tmpzi, *tmpxi, *tmpzj, *tmpxj);

   plan_forward = fftw_plan_dft_r2c_2d(Nz, Nx, *psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_2d(Nz, Nx, psidd2fft, *psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = cabs(psi[Nz2][Nx2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpzi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 2dXZ,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <z>             <x>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   if (Nstp != 0) {
      double g_stp = par * g_2d / (double) Nstp;
      double gd_stp = par * gd_2d / (double) Nstp;
      g = 0.;
      gd = 0.;
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += g_stp;
         gd += gd_stp;
         calcnu(psi, psidd2);
         calcluz(psi, cbeta);
         calclux(psi, cbeta);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcnorm(&norm, psi, tmpzi, tmpxi);
      calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
      calcrms(rms, psi, tmpzi, tmpxi);
      psi2 = cabs(psi[Nz2][Nx2]) * cabs(psi[Nz2][Nx2]);
      fprintf(out, "After NSTP iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outpsi2xz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, *tmpxi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, *tmpzi, file);
         fclose(file);
      }
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
         fflush(filerms);
      }
   } else {
      g = par * g_2d;
      gd = par * gd_2d;
   }

   if (dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   } else dyna = NULL;

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi, tmpxi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rms[1], rms[2], rms[0]);
         fflush(dyna);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = cabs(psi[Nz2][Nx2]) * cabs(psi[Nz2][Nx2]);
   fprintf(out, "After NPAS iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpzi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }

   g = gpar * g;
   gd = gdpar * gd;

   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpzi, tmpxi);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms[1], rms[2], rms[0]);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   if (dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpzi, tmpxi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpzi, tmpxi, tmpzj, tmpxj);
   calcrms(rms, psi, tmpzi, tmpxi);
   psi2 = cabs(psi[Nz2][Nx2]) * cabs(psi[Nz2][Nx2]);
   fprintf(out, "After NRUN iter.:%8.4f %11.5F %11.5F %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpzi, file);
      fclose(file);
   }
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   if (rmsout != NULL) fclose(filerms);

   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(z);
   free_double_vector(x);

   free_double_vector(z2);
   free_double_vector(x2);

   free_double_matrix(pot);
   free_double_matrix(potdd);
   free_complex_matrix(psi);
   free_double_matrix(psidd2);

   free_double_matrix(dpsi);

   free_complex_vector(calphaz);
   free_complex_vector(calphax);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammaz);
   free_complex_vector(cgammax);

   free_double_matrix(tmpzi);
   free_double_matrix(tmpxi);
   free_double_matrix(tmpzj);
   free_double_matrix(tmpxj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("D_Y")) == NULL) {
      fprintf(stderr, "D_Y is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_y = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex **psi) {
   long cnti, cntj;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(1. / (vgamma * vlambda)));

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Nx; cntj ++) {
      x[cntj] = (cntj - Nx2) * dx;
      x2[cntj] = x[cntj] * x[cntj];
   }

   if (Nstp != 0) {
      #pragma omp parallel for private(cnti, cntj, tmp)
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            tmp = exp(- 0.5 * (vlambda * z2[cnti] + vgamma * x2[cntj]));
            psi[cnti][cntj] = tmp / cpsi;
         }
      }
   }

   if (Nstp == 0) {
      if ((file = fopen("imag2dXZ-den.txt", "r")) == NULL) {    /* open a text file for reading */
         printf("Run the program using the input file to read. i.g.: imag2dXZ-den.txt\n");
         exit(1);               /*couldn't open the requested file!*/
      }
      file = fopen("imag2dXZ-den.txt", "r");
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            if(fscanf(file,"%lf %lf %lf\n", &z[cnti], &x[cntj], &tmp)) {
               psi[cnti][cntj] = sqrt(tmp);
            }
         }
      }
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj;
   double vgamma2, vlambda2;

   vgamma2 = vgamma * vgamma;
   vlambda2 = vlambda * vlambda;

   #pragma omp parallel for private(cnti, cntj)
   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         pot[cnti][cntj] = 0.5 * par * (vlambda2 * z2[cnti] + vgamma2 * x2[cntj]);
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Az0 = 1. + I * dt / dz2 / (3. - par);
   Ax0 = 1. + I * dt / dx2 / (3. - par);

   Az0r = 1. - I * dt / dz2 / (3. - par);
   Ax0r = 1. - I * dt / dx2 / (3. - par);

   Az = - 0.5 * I * dt / dz2 / (3. - par);
   Ax = - 0.5 * I * dt / dx2 / (3. - par);

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 */
void initpotdd(double *kz, double *kx, double *kz2, double *kx2) {
   long cnti, cntj;
   double dkz, dkx;
   double zi, zi2;

   dkz = 2. * pi / (Nz * dz);
   dkx = 2. * pi / (Nx * dx);

   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti] = cnti * dkz;
   for(cnti = 0; cnti < Nz2; cnti ++) kz[cnti + Nz2] = (cnti - Nz2) * dkz;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj] = cntj * dkx;
   for(cntj = 0; cntj < Nx2; cntj ++) kx[cntj + Nx2] = (cntj - Nx2) * dkx;

   for(cnti = 0; cnti < Nz; cnti ++) kz2[cnti] = kz[cnti] * kz[cnti];
   for(cntj = 0; cntj < Nx; cntj ++) kx2[cntj] = kx[cntj] * kx[cntj];

   #pragma omp parallel for private(cnti, cntj, zi, zi2)
   for(cnti = 0; cnti < Nz; cnti ++) {
      for(cntj = 0; cntj < Nx; cntj ++) {
         zi2 = (kz2[cnti] + kx2[cntj]) * d_y * d_y / 2.;
         zi = sqrt(zi2);

         if(zi >= XI_LIMIT) {
            potdd[cnti][cntj] = -1. + 3. * (kz2[cnti] * d_y * d_y / 2.) / zi2;
         } else if((fabs(kz[cnti]) < 0.01) && (fabs(kx[cntj]) < 0.01)) {
            potdd[cnti][cntj] = -1.;
         } else {
            potdd[cnti][cntj] = -1. + 3. * sqrt(pi) * (kz2[cnti] * d_y * d_y / 2.) / zi * exp(zi2) * erfc(zi);
         }
         potdd[cnti][cntj] *= (4. * pi / 3.) / (sqrt(2. * pi) * d_y);
      }
   }


   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 *    tmpx - temporary array
 */
void calcnorm(double *norm, double complex **psi, double **tmpz, double **tmpx) {
   int threadid;
   long cnti, cntj;
   double tmp;

   #pragma omp parallel private(threadid, cnti, cntj, tmp)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            tmp = cabs(psi[cnti][cntj]);
            tmpx[threadid][cntj] = tmp * tmp;
         }
         (*tmpz)[cnti] = simpint(dx, tmpx[threadid], Nx);
      }
   }

   *norm = sqrt(simpint(dz, *tmpz, Nz));
   // tmp = 1. / *norm;

   // for (cnti = 0; cnti < Nx; cnti ++) {
   //    for (cntj = 0; cntj < Ny; cntj ++) {
   //       psi[cnti][cntj] *= tmp;
   //    }
   // }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsi   - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpzi  - temporary array
 *    tmpxi  - temporary array
 *    tmpzj  - temporary array
 *    tmpxj  - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsi, double **psidd2, double **tmpzi, double **tmpxi, double **tmpzj, double **tmpxj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Nx; cntj ++) {
         for (cnti = 0; cnti < Nz; cnti ++) {
            tmpzi[threadid][cnti] = cabs(psi[cnti][cntj]);
         }
         diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
         for (cnti = 0; cnti < Nz; cnti ++) {
            dpsi[cnti][cntj] = tmpzj[threadid][cnti] * tmpzj[threadid][cnti];
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            tmpxi[threadid][cntj] = cabs(psi[cnti][cntj]);
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for (cntj = 0; cntj < Nx; cntj ++) {
            dpsi[cnti][cntj] += tmpxj[threadid][cntj] * tmpxj[threadid][cntj];
         }
      }

      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj] * gd;
            dpsi2 = dpsi[cnti][cntj] / (3. - par);
            tmpxi[threadid][cntj] = (pot[cnti][cntj] + psi2lin + psidd2lin) * psi2 + dpsi2;
            tmpxj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
         }
         (*tmpzi)[cnti] = simpint(dx, tmpxi[threadid], Nx);
         (*tmpzj)[cnti] = simpint(dx, tmpxj[threadid], Nx);
      }
   }

   *mu = simpint(dz, *tmpzi, Nz);
   *en = simpint(dz, *tmpzj, Nz);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double complex **psi, double **psidd2) {
   long cnti, cntj;
   double tmp;
   fftw_complex *psidd2fft = (fftw_complex *) *psidd2;

   #pragma omp parallel for private(cnti, cntj, tmp)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < Nx; cntj ++) {
         tmp = cabs(psi[cnti][cntj]);
         psidd2[cnti][cntj] = tmp * tmp;
      }
   }

   fftw_execute_dft_r2c(plan_forward, *psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < (Nx / 2) + 1; cntj ++) {
         psidd2fft[cnti * (Nx2 + 1) + cntj][0] *= potdd[cnti][cntj];
         psidd2fft[cnti * (Nx2 + 1) + cntj][1] *= potdd[cnti][cntj];
      }
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, *psidd2);

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < Nx; cntj ++) {
         psidd2[cnti][cntj] /= Nz * Nx;
      }
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Nx - 1; cntj ++) {
      psidd2[Nz - 1][cntj] = psidd2[0][cntj];
   }

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nz - 1; cnti ++) {
      psidd2[cnti][Nx - 1] = psidd2[cnti][0];
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpz - temporary array
 *    tmpx - temporary array
 */
void calcrms(double *rms, double complex **psi, double **tmpz, double **tmpx) {
   int threadid;
   long cnti, cntj;
   double psi2;

   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Nx; cntj ++) {
         for (cnti = 0; cnti < Nz; cnti ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpz[threadid][cnti] = z2[cnti] * psi2;
         }
         (*tmpx)[cntj] = simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier

      #pragma omp single
      rms[1] = sqrt(simpint(dx, *tmpx, Nx));

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         for (cntj = 0; cntj < Nx; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpx[threadid][cntj] = x2[cntj] * psi2;
         }
         (*tmpz)[cnti] = simpint(dx, tmpx[threadid], Nx);
      }
      #pragma omp barrier

      #pragma omp single
      rms[2] = sqrt(simpint(dz, *tmpz, Nz));
   }

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double complex **psi, double **psidd2) {
   long cnti, cntj;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < Nz; cnti ++) {
      for (cntj = 0; cntj < Nx; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * g;
         psidd2lin = psidd2[cnti][cntj] * gd;
         tmp = dt * (pot[cnti][cntj] + psi2lin + psidd2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Nx; cntj ++) {
         cbeta[threadid][Nz - 2] = psi[Nz - 1][cntj];
         for (cnti = Nz - 2; cnti > 0; cnti --) {
            c = - Az * psi[cnti + 1][cntj] + Az0r * psi[cnti][cntj] - Az * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammaz[cnti] * (Az * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nz - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphaz[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nz - 1][cntj] = 0.;
      }
   }

   return;
}


/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nz; cnti ++) {
         cbeta[threadid][Nx - 2] = psi[cnti][Nx - 1];
         for (cntj = Nx - 2; cntj > 0; cntj --) {
            c = - Ax * psi[cnti][cntj + 1] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammax[cntj] * (Ax * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Nx - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphax[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Nx - 1] = 0.;
      }
   }

   return;
}

void outpsi2xz(double complex **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nz; cnti += outstpz) {
      for(cntj = 0; cntj < Nx; cntj += outstpx) {
         fprintf(file, "%8le %8le %8le\n", z[cnti], x[cntj], cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenz(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nz; cnti += outstpz) {
      for (cntj = 0; cntj < Nx; cntj ++) {
         tmp[cntj] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", z[cnti], simpint(dx, tmp, Nx));
      fflush(file);
   }
}

void outdenx(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for (cntj = 0; cntj < Nx; cntj += outstpx) {
      for (cnti = 0; cnti < Nz; cnti ++) {
         tmp[cnti] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", x[cntj], simpint(dz, tmp, Nz));
      fflush(file);
   }
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real2dXZ-th/real2dXZ-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <omp.h>
#include <sys/time.h>

#define MAX(a, b)             (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11

#define XI_LIMIT              26.
#define POTDD_ASYMPTOTIC(a)   2. - 3. * (1. - 1. / (2. * a * a) + 3. / (4. * a * a * a * a) - 15. / (8. * a * a * a * a * a * a))
/* #define POTDD_ASYMPTOTIC(a)   - 1. */

#define FFT_FLAG FFTW_MEASURE
//#define FFT_FLAG FFTW_ESTIMATE

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpz, outstpx, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nz, Nx;
long Nz2, Nx2;
double g, g0, gpar, gd, gd0, gdpar, g_2d, gd_2d, d_y;
double aho, as, add;
double dz, dx;
double dz2, dx2;
double dt;
double vgamma, vlambda;
double par;
double pi;

double *z, *x;
double *z2, *x2;
double complex **psi;
double **psidd2;
double **pot;
double **potdd;

double complex Az0, Ax0, Az0r, Ax0r, Az, Ax;
double complex *calphaz, *calphax;
double complex *cgammaz, *cgammax;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double complex **);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *);
void calcnorm(double *, double complex **, double **, double **);
void calcmuen(double *, double *, double complex **, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double complex **, double **);
void calcrms(double *, double complex **, double **, double **);
void calcnu(double complex **, double **);
void calcluz(double complex **, double complex **);
void calclux(double complex **, double complex **);
void outpsi2xz(double complex **, FILE *);
void outdenz(double complex **, double *, FILE *);
void outdenx(double complex **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real3d-th/real3d-th.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "real3d-th.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   int nthreads;
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex **cbeta;
   double ***dpsi;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
   fftw_complex *psidd2fft;
   double psi2;

   pi = 3.14159265358979;

   struct timeval start, stop, iter_start, iter_stop;
   double wall_time, init_time, iter_time;
   iter_time = 0.;
   gettimeofday(&start, NULL);

   if ((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if (! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   #pragma omp parallel
   #pragma omp master
   nthreads = omp_get_num_threads();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   potdd = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_complex_tensor(Nx, Ny, Nz);
   psidd2 = alloc_double_tensor(Nx, Ny, (Nz / 2 + 1) * 2);
   psidd2fft = (fftw_complex *) **psidd2;

   dpsi = alloc_double_tensor(Nx, Ny, Nz);

   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);

   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);

   file = NULL;

   if (output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   } else out = stdout;

   if (rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   } else filerms = NULL;

   if (opt == 2) par = 2.;
   else par = 1.;

   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;

   fprintf(out, " Real time propagation 3D,   OPTION = %d, OMP_NUM_THREADS = %d\n\n", opt, nthreads);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0, Dipolar ADD = %.2f*a0\n", as, add);
   fprintf(out, "  Nonlinearity G_3D = %.4f, Strength of DDI GD_3D = %.5f\n", g0, gd0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.6f, DY = %.6f, DZ = %.6f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n",  dt);
   fprintf(out, "   Dipolar Cut off:   R = %.3f\n\n",  cutoff);
   fprintf(out, " * Change for dynamics: GPAR = %.3f, GDPAR = %.3f *\n\n", gpar, gdpar);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if (Nstp == 0) {
      g = par * g0;
      gd = par * gd0;
   } else {
      g = 0.;
      gd = 0.;
   }

   fftw_init_threads();
   fftw_plan_with_nthreads(nthreads);
   initpsi(psi);
   initpot();
   gencoef();
   initpotdd(*tmpxi, *tmpyi, *tmpzi, *tmpxj, *tmpyj, *tmpzj);

   plan_forward = fftw_plan_dft_r2c_3d(Nx, Ny, Nz, **psidd2, psidd2fft, FFT_FLAG);
   plan_backward = fftw_plan_dft_c2r_3d(Nx, Ny, Nz, psidd2fft, **psidd2, FFT_FLAG);


   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);

   psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, " Real time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:     <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "           Initial:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }
   if (initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, *tmpyi, file);
      fclose(file);
      /*
           sprintf(filename, "%s2d_xy.txt", initout);
           file = fopen(filename, "w");
           outdenxy(psi, *tmpzi, file);
           fclose(file);

           sprintf(filename, "%s2d_xz.txt", initout);
           file = fopen(filename, "w");
           outdenxz(psi, *tmpyi, file);
           fclose(file);

           sprintf(filename, "%s2d_yz.txt", initout);
           file = fopen(filename, "w");
           outdenyz(psi, *tmpxi, file);
           fclose(file);

           sprintf(filename, "%s3d_x0z.txt", initout);
           file = fopen(filename, "w");
           outpsi2xz(psi, file);
           fclose(file);

           sprintf(filename, "%s3d_xy0.txt", initout);
           file = fopen(filename, "w");
           outpsi2xy(psi, file);
           fclose(file);
      */
   }
   // ---------------------------------------------------------------- NSTP
   if (Nstp != 0) {
      gettimeofday(&iter_start, NULL);
      for (cnti = 0; cnti < Nstp; cnti ++) {
         g += par * g0 / Nstp;
         gd += par * gd0 / Nstp;
         calcnu(psi, psidd2);
         calclux(psi, cbeta);
         calcluy(psi, cbeta);
         calcluz(psi, cbeta);
      }
      gettimeofday(&iter_stop, NULL);
      iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
      calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
      psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
      fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if (rmsout != NULL) {
         fprintf(filerms, "  After NSTP iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
         fflush(filerms);
      }
      if (Nstpout != NULL) {
         sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
         outdenxyz(psi, file);
         fclose(file);

         sprintf(filename, "%s1d_x.txt", Nstpout);
         file = fopen(filename, "w");
         outdenx(psi, *tmpyi, *tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_y.txt", Nstpout);
         file = fopen(filename, "w");
         outdeny(psi, *tmpxi, *tmpzi, file);
         fclose(file);

         sprintf(filename, "%s1d_z.txt", Nstpout);
         file = fopen(filename, "w");
         outdenz(psi, *tmpxi, *tmpyi, file);
         fclose(file);
         /*
                sprintf(filename, "%s2d_xy.txt", Nstpout);
                file = fopen(filename, "w");
                outdenxy(psi, *tmpzi, file);
                fclose(file);

                sprintf(filename, "%s2d_xz.txt", Nstpout);
                file = fopen(filename, "w");
                outdenxz(psi, *tmpyi, file);
                fclose(file);

                sprintf(filename, "%s2d_yz.txt", Nstpout);
                file = fopen(filename, "w");
                outdenyz(psi, *tmpxi, file);
                fclose(file);

                sprintf(filename, "%s3d_x0z.txt", Nstpout);
                file = fopen(filename, "w");
                outpsi2xz(psi, file);
                fclose(file);

                sprintf(filename, "%s3d_xy0.txt", Nstpout);
                file = fopen(filename, "w");
                outpsi2xy(psi, file);
                fclose(file);
         */
      }
   } else {
      g = par * g0;
      gd = par * gd0;
   }

   if (dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   } else dyna = NULL;
   // ------------------------------------------------------------------- NPAS
   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi, psidd2);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n", cnti * dt * par, rms[0], rms[1], rms[2], rms[3]);
         fflush(dyna);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
   fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   }
   if (Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Npasout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, *tmpyi, file);
      fclose(file);
      /*
           sprintf(filename, "%s2d_xy.txt", Npasout);
           file = fopen(filename, "w");
           outdenxy(psi, *tmpzi, file);
           fclose(file);

           sprintf(filename, "%s2d_xz.txt", Npasout);
           file = fopen(filename, "w");
           outdenxz(psi, *tmpyi, file);
           fclose(file);

           sprintf(filename, "%s2d_yz.txt", Npasout);
           file = fopen(filename, "w");
           outdenyz(psi, *tmpxi, file);
           fclose(file);

           sprintf(filename, "%s3d_x0z.txt", Npasout);
           file = fopen(filename, "w");
           outpsi2xz(psi, file);
           fclose(file);

           sprintf(filename, "%s3d_xy0.txt", Npasout);
           file = fopen(filename, "w");
           outpsi2xy(psi, file);
           fclose(file);
      */
   }

   g =  gpar * g;
   gd = gdpar * gd;

   // ------------------------------------------------------------------- NRUN
   gettimeofday(&iter_start, NULL);
   for (cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi, psidd2);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calclux(psi, cbeta);
      if ((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
         fprintf(dyna, "%8le   %8le   %8le   %8le   %8le\n",  (cnti * dt  + dt * Npas) * par, rms[0], rms[1], rms[2], rms[3]);
      }
   }
   gettimeofday(&iter_stop, NULL);
   iter_time += (double) (((iter_stop.tv_sec - iter_start.tv_sec) * 1000 + (iter_stop.tv_usec - iter_start.tv_usec)/1000.0) + 0.5);

   if (dynaout != NULL) fclose(dyna);
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsi, psidd2, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi);
   psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
   fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if (rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%12.5f %12.5f %12.5f %12.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fprintf(filerms, "                  --------------------------------------------------------\n");
   }
   fprintf(out, "                  --------------------------------------------------------\n\n");

   if (rmsout != NULL) fclose(filerms);
   if (Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, *tmpyi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, *tmpxi, *tmpzi, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", Nrunout);
      file = fopen(filename, "w");
      outdenz(psi, *tmpxi, *tmpyi, file);
      fclose(file);
      /*
           sprintf(filename, "%s2d_xy.txt", Nrunout);
           file = fopen(filename, "w");
           outdenxy(psi, *tmpzi, file);
           fclose(file);

           sprintf(filename, "%s2d_xz.txt", Nrunout);
           file = fopen(filename, "w");
           outdenxz(psi, *tmpyi, file);
           fclose(file);

           sprintf(filename, "%s2d_yz.txt", Nrunout);
           file = fopen(filename, "w");
           outdenyz(psi, *tmpxi, file);
           fclose(file);

           sprintf(filename, "%s3d_x0z.txt", Nrunout);
           file = fopen(filename, "w");
           outpsi2xz(psi, file);
           fclose(file);

           sprintf(filename, "%s3d_xy0.txt", Nrunout);
           file = fopen(filename, "w");
           outpsi2xy(psi, file);
           fclose(file);
      */
   }

   free_double_vector(rms);

   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);

   free_double_tensor(pot);
   free_double_tensor(potdd);
   free_complex_tensor(psi);
   free_double_tensor(psidd2);

   free_double_tensor(dpsi);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);

   fftw_destroy_plan(plan_forward);
   fftw_destroy_plan(plan_backward);

   gettimeofday(&stop, NULL);
   wall_time = (double) (((stop.tv_sec - start.tv_sec) * 1000 + (stop.tv_usec - start.tv_usec)/1000.0) + 0.5);
   init_time = wall_time - iter_time;
   fprintf(out, " Initialization/allocation wall-clock time: %.3f seconds\n", init_time / 1000.);
   fprintf(out, " Calculation (iterations) wall-clock time: %.3f seconds\n", iter_time / 1000.);

   if(output != NULL) fclose(out);

   return (EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if ((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NATOMS")) == NULL) {
      fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Na = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("G0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      g0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GDD0")) == NULL) {
      if ((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if ((cfg_tmp = cfg_read("ADD")) == NULL) {
         fprintf(stderr, "ADD is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      add = atof(cfg_tmp);

      gd0 = 3. * add * Na * BOHR_RADIUS / aho;
   } else {
      gd0 = atof(cfg_tmp);
   }

   if ((cfg_tmp = cfg_read("GDDPAR")) == NULL) {
      fprintf(stderr, "GDDPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gdpar = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if ((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   if ((cfg_tmp = cfg_read("CUTOFF")) == NULL) {
      fprintf(stderr, "CUTOFF is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   cutoff = atof(cfg_tmp);

   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if ((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if ((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);

      if ((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }

   if (rmsout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   if (dynaout != NULL) {
      if ((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex ***psi) {
   long cnti, cntj, cntk;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));

   #pragma omp parallel for private(cnti)
   for (cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   #pragma omp parallel for private(cntj)
   for (cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }

   #pragma omp parallel for private(cntk)
   for (cntk = 0; cntk < Nz; cntk ++) {
      z[cntk] = (cntk - Nz2) * dz;
      z2[cntk] = z[cntk] * z[cntk];
   }

   if (Nstp != 0) {
      #pragma omp parallel for private(cnti, cntj, cntk, tmp)
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
               psi[cnti][cntj][cntk] = tmp / cpsi;
            }
         }
      }
   }

   if (Nstp == 0) {
      if ((file = fopen("imag3d-den.txt", "r")) == NULL) {    /* open a text file for reading */
         fprintf(stderr, "Run the program using the input file to read. i.g.: imag3d-den.txt\n");
         exit(1);               /*couldn't open the requested file!*/
      }

      file = fopen("imag3d-den.txt", "r");
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               //if(fscanf(file,"%lf %lf %lf\n", &x[cnti], &y[cntj], &z[cntk], &tmp)) {
               if (fscanf(file, "%lf\n", &tmp))
                  psi[cnti][cntj][cntk] = sqrt(tmp);
            }
         }
      }
      fclose(file);
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti, cntj, cntk;
   double vnu2, vlambda2, vgamma2;

   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   vgamma2 = vgamma * vgamma;

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            pot[cnti][cntj][cntk] = 0.5 * par * (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2 / (3. - par);
   Ay0 = 1. + I * dt / dy2 / (3. - par);
   Az0 = 1. + I * dt / dz2 / (3. - par);

   Ax0r = 1. - I * dt / dx2 / (3. - par);
   Ay0r = 1. - I * dt / dy2 / (3. - par);
   Az0r = 1. - I * dt / dz2 / (3. - par);

   Ax = - 0.5 * I * dt / dx2 / (3. - par);
   Ay = - 0.5 * I * dt / dy2 / (3. - par);
   Az = - 0.5 * I * dt / dz2 / (3. - par);

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }

   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }

   return;
}

/**
 *    Initialization of the dipolar potential.
 *    kx  - array with the space mesh values in the x-direction in the K-space
 *    ky  - array with the space mesh values in the y-direction in the K-space
 *    kz  - array with the space mesh values in the z-direction in the K-space
 *    kx2 - array with the squared space mesh values in the x-direction in the
 *          K-space
 *    ky2 - array with the squared space mesh values in the y-direction in the
 *          K-space
 *    kz2 - array with the squared space mesh values in the z-direction in the
 *          K-space
 */
void initpotdd(double *kx, double *ky, double *kz, double *kx2, double *ky2, double *kz2) {
   long cnti, cntj, cntk;
   double dkx, dky, dkz, xk, tmp;

   dkx = 2. * pi / (Nx * dx);
   dky = 2. * pi / (Ny * dy);
   dkz = 2. * pi / (Nz * dz);

   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti] = cnti * dkx;
   for (cnti = 0; cnti < Nx2; cnti ++) kx[cnti + Nx2] = (cnti - Nx2) * dkx;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj] = cntj * dky;
   for (cntj = 0; cntj < Ny2; cntj ++) ky[cntj + Ny2] = (cntj - Ny2) * dky;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk] = cntk * dkz;
   for (cntk = 0; cntk < Nz2; cntk ++) kz[cntk + Nz2] = (cntk - Nz2) * dkz;

   for (cnti = 0; cnti < Nx; cnti ++) kx2[cnti] = kx[cnti] * kx[cnti];
   for (cntj = 0; cntj < Ny; cntj ++) ky2[cntj] = ky[cntj] * ky[cntj];
   for (cntk = 0; cntk < Nz; cntk ++) kz2[cntk] = kz[cntk] * kz[cntk];

   #pragma omp parallel for private(cnti, cntj, cntk, xk, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            xk = sqrt(kz2[cntk] + kx2[cnti] + ky2[cntj]);
            tmp = 1. + 3. * cos(xk * cutoff) / (xk * xk * cutoff * cutoff) - 3. * sin(xk * cutoff) / (xk * xk * xk * cutoff * cutoff * cutoff);
            potdd[cnti][cntj][cntk] = (4. * pi * (3. * kz2[cntk] / (kx2[cnti] + ky2[cntj] + kz2[cntk]) - 1.) / 3.) * tmp;
         }
      }
   }
   potdd[0][0][0] = 0.;

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double tmp;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, tmp)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmp = cabs(psi[cnti][cntj][cntk]);
               tmpz[threadid][cntk] = tmp * tmp;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
   }

   *norm = sqrt(simpint(dx, *tmpx, Nx));
   /*   tmp = 1. / *norm;

      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] *= tmp;
            }
         }
      }
   */

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu     - chemical potential
 *    en     - energy
 *    psi    - array with the wave function values
 *    dpsi   - temporary array
 *    psidd2 - array with the squared wave function values
 *    tmpxi  - temporary array
 *    tmpyi  - temporary array
 *    tmpzi  - temporary array
 *    tmpxj  - temporary array
 *    tmpyj  - temporary array
 *    tmpzj  - temporary array
 */
void calcmuen(double *mu, double *en, double complex ***psi, double ***dpsi, double ***psidd2, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, dpsi2;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, psidd2lin, dpsi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for (cnti = 0; cnti < Nx; cnti ++) {
               dpsi[cnti][cntj][cntk] = tmpxj[threadid][cnti] * tmpxj[threadid][cnti];
            }
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for (cntj = 0; cntj < Ny; cntj ++) {
               dpsi[cnti][cntj][cntk] += tmpyj[threadid][cntj] * tmpyj[threadid][cntj];
            }
         }
      }

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for (cntk = 0; cntk < Nz; cntk ++) {
               dpsi[cnti][cntj][cntk] += tmpzj[threadid][cntk] * tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               psi2lin = psi2 * g;
               psidd2lin = psidd2[cnti][cntj][cntk] * gd;
               dpsi2 = dpsi[cnti][cntj][cntk] / (3. - par);
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin + psidd2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin + 0.5 * psidd2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         (*tmpxi)[cnti] = simpint(dy, tmpyi[threadid], Ny);
         (*tmpxj)[cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }

   *mu = simpint(dx, *tmpxi, Nx);
   *en = simpint(dx, *tmpxj, Nx);

   return;
}

/**
 *    Calculation of squared wave function values for dipole-dipole
 *    interaction.
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcpsidd2(double complex ***psi, double ***psidd2) {
   long cnti, cntj, cntk;
   double tmp;
   fftw_complex *psidd2fft = (fftw_complex *) **psidd2;

   #pragma omp parallel for private(cnti, cntj, cntk, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmp = cabs(psi[cnti][cntj][cntk]);
            psidd2[cnti][cntj][cntk] = tmp * tmp;
         }
      }
   }

   fftw_execute_dft_r2c(plan_forward, **psidd2, psidd2fft);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz2 + 1; cntk ++) {
            psidd2fft[cnti * Ny * (Nz2 + 1) + cntj * (Nz2 + 1) + cntk][0] *= potdd[cnti][cntj][cntk];
            psidd2fft[cnti * Ny * (Nz2 + 1) + cntj * (Nz2 + 1) + cntk][1] *= potdd[cnti][cntj][cntk];
         }
      }
   }

   fftw_execute_dft_c2r(plan_backward, psidd2fft, **psidd2);

   #pragma omp parallel for private(cnti, cntj, cntk)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psidd2[cnti][cntj][cntk] /= Nx * Ny * Nz;
         }
      }
   }

   #pragma omp parallel for private(cntj, cntk)
   for (cntj = 0; cntj < Ny - 1; cntj ++) {
      for (cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[Nx - 1][cntj][cntk] = psidd2[0][cntj][cntk];
      }
   }

   #pragma omp parallel for private(cnti, cntk)
   for (cnti = 0; cnti < Nx - 1; cnti ++) {
      for (cntk = 0; cntk < Nz - 1; cntk ++) {
         psidd2[cnti][Ny - 1][cntk] = psidd2[cnti][0][cntk];
      }
   }

   #pragma omp parallel for private(cnti, cntj)
   for (cnti = 0; cnti < Nx - 1; cnti ++) {
      for (cntj = 0; cntj < Ny - 1; cntj ++) {
         psidd2[cnti][cntj][Nz - 1] = psidd2[cnti][cntj][0];
      }
   }

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double complex ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cnti = 0; cnti < Nx; cnti ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               tmpx[threadid][cnti] = x2[cnti] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dx, tmpx[threadid], Nx);
         }
         (*tmpy)[cntj] = simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier

      #pragma omp single
      rms[1] = sqrt(simpint(dy, *tmpy, Ny));

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            for (cntj = 0; cntj < Ny; cntj ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               tmpy[threadid][cntj] = y2[cntj] * psi2;
            }
            tmpz[threadid][cntk] = simpint(dy, tmpy[threadid], Ny);
         }
         (*tmpx)[cnti] = simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier

      #pragma omp single
      rms[2] = sqrt(simpint(dx, *tmpx, Nx));

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            for (cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               tmpz[threadid][cntk] = z2[cntk] * psi2;
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         (*tmpx)[cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      rms[3] = sqrt(simpint(dx, *tmpx, Nx));
   }

   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without
 *    spatial derivatives).
 *    psi    - array with the wave function values
 *    psidd2 - array with the squared wave function values
 */
void calcnu(double complex ***psi, double ***psidd2) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, psidd2lin, tmp;

   calcpsidd2(psi, psidd2);

   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, psidd2lin, tmp)
   for (cnti = 0; cnti < Nx; cnti ++) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * g;
            psidd2lin = psidd2[cnti][cntj][cntk] * gd;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin + psidd2lin);
            psi[cnti][cntj][cntk] *= cexp(- I * tmp);
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;

   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();

      #pragma omp for
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }

   return;
}

void outdenxyz(double complex ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk += outstpz) {
            //fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk], cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]));
            fprintf(file, "%8le\n", cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]));
            fflush(file);
         }
      }
   }

   return;
}

void outdenx(double complex ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(double complex ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cnti = 0; cnti < Nx; cnti ++) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]);
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(double complex ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cntk = 0; cntk < Nz; cntk += outstpz) {
      for (cntj = 0; cntj < Ny; cntj ++) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = cabs(psi[cnti][cntj][cntk]);
            tmpx[cnti] *= tmpx[cnti];
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(double complex ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         for (cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = cabs(psi[cnti][cntj][cntk]);
            tmpz[cntk] *= tmpz[cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(double complex ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = cabs(psi[cnti][cntj][cntk]);
            tmpy[cntj] *= tmpy[cntj];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenyz(double complex ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for (cntj = 0; cntj < Ny; cntj += outstpy) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         for (cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]);
            fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
            fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(double complex ***psi, FILE *file) {
   long cnti, cntk;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], cabs(psi[cnti][Ny2][cntk]) * cabs(psi[cnti][Ny2][cntk]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(double complex ***psi, FILE *file) {
   long cnti, cntj;

   for (cnti = 0; cnti < Nx; cnti += outstpx) {
      for (cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj][Nz2]) * cabs(psi[cnti][cntj][Nz2]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/real3d-th/real3d-th.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <fftw3.h>
#include <complex.h>
#include <omp.h>
#include <sys/time.h>

#define MAX(a, b, c)       (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE  256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

#define FFT_FLAG FFTW_MEASURE
/* #define FFT_FLAG FFTW_ESTIMATE */

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpx, outstpy, outstpz, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
double g, g0, gpar, gd, gd0, gdpar;
double aho, as, add;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double vnu, vlambda, vgamma;
double par;
double pi, cutoff;

double *x, *y, *z;
double *x2, *y2, *z2;
double complex ***psi;
double ***psidd2;
double ***pot;
double ***potdd;

double complex Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double complex *calphax, *calphay, *calphaz;
double complex *cgammax, *cgammay, *cgammaz;

fftw_plan plan_forward, plan_backward;

void readpar(void);
void initpsi(double complex ***);
void initpot(void);
void gencoef(void);
void initpotdd(double *, double *, double *, double *, double *, double *);
void calcnorm(double *, double complex ***, double **, double **, double **);
void calcmuen(double *, double *, double complex ***, double ***, double ***, double **, double **, double **, double **, double **, double **);
void calcpsidd2(double complex ***, double ***);
void calcrms(double *, double complex ***, double **, double **, double **);
void calcnu(double complex ***, double ***);
void calclux(double complex ***, double complex **);
void calcluy(double complex ***, double complex **);
void calcluz(double complex ***, double complex **);
void outpsi2xy(double complex ***, FILE *);
void outpsi2xz(double complex ***, FILE *);
void outdenx(double complex ***, double *, double *, FILE *);
void outdeny(double complex ***, double *, double *, FILE *);
void outdenz(double complex ***, double *, double *, FILE *);
void outdenxy(double complex ***, double *, FILE *);
void outdenxz(double complex ***, double *, FILE *);
void outdenyz(double complex ***, double *, FILE *);
void outdenxyz(double complex ***, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern double complex ***alloc_complex_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);
extern void free_double_tensor(double ***);
extern void free_complex_tensor(double complex ***);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/utils/cfg.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on a command
 *    line
 */
int cfg_init(char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if (! file) return 0;

   cfg_size = 0;
   while (fgets(buf, 256, file) != NULL) {
      if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2)
         cfg_size ++;
   }

   fclose(file);

   return cfg_size;
}

/**
 *    Configuration property value.
 *    key - property
 */
char *cfg_read(char *key) {
   int i;

   for (i = 0; i < cfg_size; i ++)
      if (! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/utils/cfg.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];

int cfg_init(char *);
char *cfg_read(char *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/utils/diffint.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "diffint.h"

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
double simpint(double h, double *f, long N) {
   int c;
   long cnti;
   double sum;

   sum = f[0];
   for (cnti = 1; cnti < N - 1; cnti ++) {
      c = 2 + 2 * (cnti % 2);
      sum += c * f[cnti];
   }
   sum += f[N - 1];

   return sum * h / 3.;
}

/**
 *    Spatial 1D integration with Simpson's rule. Threaded version.
 */
double simpint_th(double h, double *f, long N) {
   int c;
   long cnti;
   double sum;

   sum = f[0];

   #pragma omp parallel for private(cnti, c) reduction(+:sum)
   for (cnti = 1; cnti < N - 1; cnti ++) {
      c = 2 + 2 * (cnti % 2);
      sum += c * f[cnti];
   }

   sum += f[N - 1];

   return sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   long cnti;

   df[0] = 0.;
   df[1] = (f[2] - f[0]) / (2. * h);

   for (cnti = 2; cnti < N - 2; cnti ++) {
      df[cnti] = (f[cnti - 2] - 8. * f[cnti - 1] + 8. * f[cnti + 1] - f[cnti + 2]) / (12. * h);
   }

   df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
   df[N - 1] = 0.;

   return;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives. Threaded version.
 */
void diff_th(double h, double *f, double *df, long N) {
   long cnti;

   df[0] = 0.;
   df[1] = (f[2] - f[0]) / (2. * h);

   #pragma omp parallel for private(cnti)
   for (cnti = 2; cnti < N - 2; cnti ++) {
      df[cnti] = (f[cnti - 2] - 8. * f[cnti - 1] + 8. * f[cnti + 1] - f[cnti + 2]) / (12. * h);
   }

   df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
   df[N - 1] = 0.;

   return;
}

void gauleg(double x1, double x2, double *x, double *w, long N) {
   long m, j, i;
   double z1, z, xm, xl, pp, p3, p2, p1;

   m = (N + 1) / 2;
   xm = 0.5 * (x2 + x1);
   xl = 0.5 * (x2 - x1);
   #pragma omp parallel for private(i, j, z1, z, pp, p3, p2, p1)
   for (i = 1; i <= m; i ++) {
      z = cos(4. * atan(1.) * (i - 0.25) / (N + 0.5));
      do {
         p1 = 1.;
         p2 = 0.;
         for (j = 1; j <= N; j ++) {
            p3 = p2;
            p2 = p1;
            p1 = ((2. * j - 1.) * z * p2 - (j - 1.) * p3) / j;
         }
         pp = N * (z * p1 - p2) / (z * z - 1.);
         z1 = z;
         z = z1 - p1 / pp;
      } while (fabs(z - z1) > GAULEG_EPS);
      x[i] = xm - xl * z;
      x[N + 1 - i] = xm + xl * z;
      w[i] = 2. * xl / ((1. - z * z) * pp * pp);
      w[N + 1 - i] = w[i];
   }

   return;
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/utils/diffint.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <math.h>

#define GAULEG_EPS   1.e-12

double simpint(double, double *, long);
double simpint_th(double, double *, long);
void diff(double, double *, double *, long);
void diff_th(double, double *, double *, long);
void gauleg(double, double, double *, double *, long);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/utils/mem.c <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include "mem.h"

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;

   if ((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Complex vector allocation
 */
double complex *alloc_complex_vector(long Nx) {
   double complex *vector;

   if ((vector = (double complex *) malloc((size_t) (Nx * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Fftw complex vector allocation
 */
fftw_complex *alloc_fftw_complex_vector(long Nx) {
   fftw_complex *vector;

   if ((vector = (fftw_complex *) fftw_malloc((size_t) (Nx * sizeof(fftw_complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the fftw complex vector.\n");
      exit(EXIT_FAILURE);
   }

   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;

   if ((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if ((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for (cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Complex matrix allocation
 */
double complex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   double complex **matrix;

   if ((matrix = (double complex **) malloc((size_t) (Nx * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   if ((matrix[0] = (double complex *) malloc((size_t) (Nx * Ny * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);
   }
   for (cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;

   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;

   if ((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for (cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj - 1] + Nz;
   for (cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for (cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Complex tensor allocation
 */
double complex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double complex ***tensor;

   if ((tensor = (double complex ***) malloc((size_t) (Nx * sizeof(double complex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0] = (double complex **) malloc((size_t) (Nx * Ny * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if ((tensor[0][0] = (double complex *) malloc((size_t) (Nx * Ny * Nz * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for (cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj - 1] + Nz;
   for (cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for (cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }

   return tensor;
}

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(double complex *vector) {
   free((char *) vector);
}

/**
 *    Free fftw complex vector
 */
void free_fftw_complex_vector(fftw_complex *vector) {
   fftw_free(vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(double complex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(double complex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}


==> DBEC-GP-OMP-CUDA-MPI_v2_0/DBEC-GP-OMP/src/utils/mem.h <==
/**
 * DBEC-GP-OMP-CUDA-MPI programs are developed by:
 *
 * Vladimir Loncar, Antun Balaz
 * (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 * Srdjan Skrbic
 * (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
 *
 * Paulsamy Muruganandam
 * (Bharathidasan University, Tamil Nadu, India)
 *
 * Luis E. Young-S, Sadhan K. Adhikari
 * (UNESP - Sao Paulo State University, Brazil)
 *
 *
 * Public use and modification of these codes are allowed provided that the
 * following papers are cited:
 * [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
 * [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
 * [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
 *
 * The authors would be grateful for all information and/or comments
 * regarding the use of the programs.
 */

#include <stdio.h>
#include <stdlib.h>
#include <complex.h>
#include <fftw3.h>

double *alloc_double_vector(long);
double complex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
double complex **alloc_complex_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
double complex ***alloc_complex_tensor(long, long, long);
fftw_complex *alloc_fftw_complex_vector(long);

void free_double_vector(double *);
void free_complex_vector(double complex *);
void free_double_matrix(double **);
void free_complex_matrix(double complex **);
void free_double_tensor(double ***);
void free_complex_tensor(double complex ***);
void free_fftw_complex_vector(fftw_complex *);


==> DBEC-GP-OMP-CUDA-MPI_v2_0/script/hexdump.sh <==
#!/bin/bash
# DBEC-GP-OMP-CUDA-MPI programs are developed by:
#
# Vladimir Loncar, Antun Balaz
# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
#
# Srdjan Skrbic
# (Department of Mathematics and Informatics, Faculty of Sciences, University of Novi Sad, Serbia)
#
# Paulsamy Muruganandam
# (Bharathidasan University, Tamil Nadu, India)
#
# Luis E. Young-S, Sadhan K. Adhikari
# (UNESP - Sao Paulo State University, Brazil)
#
#
# Public use and modification of these codes are allowed provided that the
# following papers are cited:
# [1] Vladimir Loncar et al., Comput. Phys. Commun. NNN (2016) NNN.
# [2] Vladimir Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
# [3] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
#
# The authors would be grateful for all information and/or comments
# regarding the use of the programs.

# This script will convert binary outputs of DBEC-GP-MPI and DBEC-GP-MPI-CUDA
# programs to textual format and removee the original binary files.

# Place the script in the directory with the output files, modify the PREFIX
# variable to match the prefix of the output files, and execute the script.

PREFIX=imag3d-den

hexdump -v -e '1/8 "%8e" " %8e\n"' ${PREFIX}1d_x.bin > ${PREFIX}1d_x.txt && sed -i 's/,/./g' ${PREFIX}1d_x.txt
hexdump -v -e '1/8 "%8e" " %8e\n"' ${PREFIX}1d_y.bin > ${PREFIX}1d_y.txt && sed -i 's/,/./g' ${PREFIX}1d_y.txt
hexdump -v -e '1/8 "%8e" " %8e\n"' ${PREFIX}1d_z.bin > ${PREFIX}1d_z.txt && sed -i 's/,/./g' ${PREFIX}1d_z.txt

hexdump -v -e '1/8 "%8e" " %8e" " %8e\n"' ${PREFIX}2d_xy.bin > ${PREFIX}2d_xy.txt && sed -i 's/,/./g' ${PREFIX}2d_xy.txt
hexdump -v -e '1/8 "%8e" " %8e" " %8e\n"' ${PREFIX}2d_xz.bin > ${PREFIX}2d_xz.txt && sed -i 's/,/./g' ${PREFIX}2d_xz.txt
hexdump -v -e '1/8 "%8e" " %8e" " %8e\n"' ${PREFIX}2d_yz.bin > ${PREFIX}2d_yz.txt && sed -i 's/,/./g' ${PREFIX}2d_yz.txt

hexdump -v -e '1/8 "%8e" " %8e" " %8e\n"' ${PREFIX}3d_x0z.bin > ${PREFIX}3d_x0z.txt && sed -i 's/,/./g' ${PREFIX}3d_x0z.txt
hexdump -v -e '1/8 "%8e" " %8e" " %8e\n"' ${PREFIX}3d_xy0.bin > ${PREFIX}3d_xy0.txt && sed -i 's/,/./g' ${PREFIX}3d_xy0.txt
hexdump -v -e '1/8 "%8e" " %8e" " %8e\n"' ${PREFIX}3d_0yz.bin > ${PREFIX}3d_0yz.txt && sed -i 's/,/./g' ${PREFIX}3d_0yz.txt

hexdump -v -e '1/8 "%8e\n"' ${PREFIX}.bin > ${PREFIX}.txt && sed -i 's/,/./g' ${PREFIX}.txt

# Comment out this line if you want to preserve binary outputs
rm ${PREFIX}*.bin

